On the length conjecture for twist knots

Using the newly developed $3$d quantum trace map, we compile more evidence for the length conjecture, a refinement of the all-order volume conjecture that incorporates insertions of additional links in the skein module of the knot complement. In particular, we prove that the length conjecture holds up to first order for an infinite family of twist knots. Along the way, we form a conjecture that the $3$d quantum trace map behaves naturally with respect to Dehn filling.

==> anc/ForArxiv.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2022" minor="1"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" scientificx="true" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1800" rtablesize="[10, 10]" useclientjvm="true" format="worksheet" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group hide-input="false" labelreference="L1" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L220" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We write W0 from eq. (64)</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L200" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNXMEdGKCxGKioqJiIiIyIiIl4jRjJGMkYySSNQaUdGJkYySSNYMUdGKEYySSJxR0YoISIiRjIqKEYwRjJGNEYySSNZNEdGKEYyRjIqKCwkRjNGMkYySSNZMkdGKEYyRjRGMkY3KigpRjRGMUYySSJzR0YoRjJGNkY3RjItSShwb2x5bG9nR0YlNiRGMS1JJGV4cEdGJTYjLCRGOUY3RjIqKEkicEdGKEYyKUY1RjFGMkY2RjdGMiomSSNZMUdGKEYyRjxGMkY3KiZGS0YyRjlGMkYyKiYjRjJGMUYyKUY8RjFGMkY3KiZGPEYySSNZM0dGKEYyRjcqJkY8RjJGOUYyRjIqJkZRRjJGOUYyRjIqKEYxRjJGS0YyRjVGMkYyKihGMUYyRjxGMkY1RjJGMi1GQTYkRjEtRkQ2IywkRktGN0YyLUZBNiRGMS1GRDYjLCRGUUY3RjIqKEYwRjJGNEYyRjVGMkYyLUZBNiRGMS1GRDYjLCRGPEY3RjI3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L221" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Compute the Hessian of W0 w.r.t Y1,...Y4, X1 </Text-field>
</Input>
</Group>
<Group labelreference="L222" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRL1ZlY3RvckNhbGN1bHVzRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI6RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlZGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRL1ZlY3RvckNhbGN1bHVzRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI6RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlZGPUZA</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKEhlc3NpYW5GJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSNXMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZTNiYtRiM2LC1GLDYlUSNZMUYnRi9GMkZaLUYsNiVRI1kyRidGL0YyRlotRiw2JVEjWTNGJ0YvRjJGWi1GLDYlUSNZNEYnRi9GMkZaLUYsNiVRI1gxRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKEhlc3NpYW5GJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSNXMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZTNiYtRiM2LC1GLDYlUSNZMUYnRi9GMkZaLUYsNiVRI1kyRidGL0YyRlotRiw2JVEjWTNGJ0YvRjJGWi1GLDYlUSNZNEYnRi9GMkZaLUYsNiVRI1gxRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJNR0YoWCwlIUdGKEYoW2dsISIlISEhIzoiJiImLUkmbWZyYWNHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXN1cEdGMjYkLUkjbW9HRjI2I1EvJkV4cG9uZW50aWFsRTtGKC1JJW1yb3dHRjI2JC1GOjYjUSomdW1pbnVzMDtGKC1JI21pR0YyNiNRI1kxRigtRj42JS1JI21uR0YyNiNRIjFGKC1GOjYjUSgmbWludXM7RihGNi1GSjYjUSsmdW1pbnVzMDsxRigtRko2I1EiMEYoRkktRko2I1EiMkYoRlAtRj42JkZARkktRjo2I1EnJnBsdXM7RigtRjE2JC1GNzYkRjktRj42JEZALUZENiNRI1kyRigtRj42JUZJRk1Gam5GUEZJRlZGU0ZQLUYxNiQtRjc2JEY5LUY+NiRGQC1GRDYjUSNZM0YoLUY+NiVGSUZNRmVvRklGU0ZJRklGSS1GMTYkLUY3NiRGOS1GPjYkRkAtRkQ2I1EjWTRGKC1GPjYlRklGTUZgcEZTRlZGVkZTRlMtRjE2JC1GPjYlRlYtRjo2I1ExJkludmlzaWJsZVRpbWVzO0YoLUZENiNRInBGKC1GRDYjUSJxRig3Iy1JJ01hdHJpeEdGJTYjL0kkJWlkR0YoIjVLPFpyPHo9TypvJA==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjpGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVkY9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjpGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVkY9RkA=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L223" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">Define some aux variables needed for computing S_{1}^{\134mathbf{v}}(u) in equation (76), the vector a1 below plays the role of  \134mathbf{v} (eq. (72)), B is the same as eq. (56), nuu is eq. (57) and ffsol is the flattening eq (59) after setting a_{1}=-3 and a_{2}=0. Finally xvec is eq. (13). Bnu is the product between B^-1 and \134nu that becomes useful later.</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L30" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNhMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tSShtZmVuY2VkR0YkNigtRiw2Ji1JJ210YWJsZUdGJDY4LUkkbXRyR0YkNigtSSRtdGRHRiQ2Ki1JI21uR0YkNiRRIjFGJ0Y8LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZALyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zlby8lK2dyb3VwYWxpZ25HRmVvLyUocm93c3BhbkdGXW8vJStjb2x1bW5zcGFuR0Zdb0Zeb0Zhb0Zjb0Zmb0Zob0ZaRl5vRmFvLyUmYWxpZ25HUSVheGlzRicvRmRvUSliYXNlbGluZUYnL0Znb1EnY2VudGVyRicvRmlvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGNC8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRltxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmZxLyUmZnJhbWVHRmZxLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGQC8lLWVxdWFsY29sdW1uc0dGQC8lLWRpc3BsYXlzdHlsZUdGQC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZjcUZeb0Zhb0Y8RjwvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaXJGPC1GUzYoLUYsNiYtRlg2OC1GZW42KC1GaG42Ki1GW282JkZdb0Zeb0Zhb0Y8Rl5vRmFvRmNvRmZvRmhvRmpvRlxwRl5vRmFvRmNvRmZvRmhvRmhzRl5vRmFvRl5wRmFwL0Znb0ZmckZlcEZncEZpcEZccUZecUZhcUZkcUZncUZpcUZbckZeckZgckZickZkckZnckZeb0Zhb0Y8Rl5vRmFvRjwvRl1zUSJbRicvRmBzUSJdRic=">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjgtSSRtdHJHRiQ2Ji1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdGOi8lK2NvbHVtbnNwYW5HRjpGREZHRklGMUY7Rj4vJSZhbGlnbkdRJWF4aXNGJy9GRVEpYmFzZWxpbmVGJy9GSFEmcmlnaHRGJy9GSlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Znbi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Ziby8lJmZyYW1lR0Ziby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkAvJS1lcXVhbGNvbHVtbnNHRkAvJS1kaXNwbGF5c3R5bGVHRkAvJSVzaWRlR0ZVLyUwbWlubGFiZWxzcGFjaW5nR0Zfb0Y7Rj5GQS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GNEY0LUY1NigtRjg2JkZNRjtGPkZBRkRGR0ZJRktGTkZERkdGSS1GMjYpRlAtRjU2KC1GLDYkLUkjbW9HRiQ2L1EqJnVtaW51czA7RidGO0Y+RkEvJSZmZW5jZUdGQC8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zob0ZSRkRGR0ZJRktGTkZWRlZGREZHRkktRjI2KUY0RlZGNEZWRkRGR0ZJLUYyNilGUEZWRjRGNEZERkdGSUY7Rj4vJSZhbGlnbkdRJWF4aXNGJy9GRVEpYmFzZWxpbmVGJy9GSFEmcmlnaHRGJy9GSlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZdcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZocS8lJmZyYW1lR0ZocS8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkAvJS1lcXVhbGNvbHVtbnNHRkAvJS1kaXNwbGF5c3R5bGVHRkAvJSVzaWRlR0ZlcC8lMG1pbmxhYmVsc3BhY2luZ0dGZXFGO0Y+RkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSRudXVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZPLUkobWZlbmNlZEdGJDYoLUYsNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYoLUkkbXRkR0YkNiotSSNtbkdGJDYkUSIyRidGPC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQC8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGZW8vJStncm91cGFsaWduR0Zlby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZccEZeb0Zhb0Zjb0Zmb0Zoby1GZW42KC1GaG42Ki1GW282JFErJnVtaW51czA7MUYnRjxGXm9GYW9GY29GZm9GaG9Gam9GXXBGXm9GYW9GY29GZm9GaG9GX3AtRmVuNigtRmhuNiotRltvNiRGXHBGPEZeb0Zhb0Zjb0Zmb0Zob0Zqb0ZdcEZeb0Zhb0Zjb0Zmb0Zob0Zeb0Zhby8lJmFsaWduR1ElYXhpc0YnL0Zkb1EpYmFzZWxpbmVGJy9GZ29RJ2NlbnRlckYnL0Zpb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjQvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZpcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zkci8lJmZyYW1lR0Zkci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkAvJS1lcXVhbGNvbHVtbnNHRkAvJS1kaXNwbGF5c3R5bGVHRkAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYXJGXm9GYW9GPEY8L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmdzRjwtRlM2KC1GLDYmLUZYNjotRmVuNigtRmhuNiotRltvNiZGXW9GXm9GYW9GPEZeb0Zhb0Zjb0Zmb0Zob0Zqb0ZdcEZeb0Zhb0Zjb0Zmb0Zoby1GZW42KC1GaG42Ki1GLDYnLUY5Ni9RKiZ1bWludXMwO0YnRl5vRmFvRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZmdS1GW282JkZccEZeb0Zhb0Y8Rl5vRmFvRjxGXm9GYW9GY29GZm9GaG9Gam9GXXBGXm9GYW9GY29GZm9GaG9GXHUtRmVuNigtRmhuNipGaHVGXm9GYW9GY29GZm9GaG9Gam9GXXBGXm9GYW9GY29GZm9GaG9GXm9GYW9GXHFGX3EvRmdvRmRzRmNxRmVxRmdxRmpxRlxyRl9yRmJyRmVyRmdyRmlyRlxzRl5zRmBzRmJzRmVzRl5vRmFvRjxGXm9GYW9GPC9GW3RRIltGJy9GXnRRIl1GJw==">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ji1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMkYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GREZHRkktRjI2Ji1GNTYoLUYsNiQtSSNtb0dGJDYvUSomdW1pbnVzMDtGJ0Y7Rj5GQS8lJmZlbmNlR0ZALyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmRvLUY4NiZGTUY7Rj5GQUZERkdGSUZLRk5GREZHRklGUC1GMjYmLUY1NihGZ29GREZHRklGS0ZORkRGR0ZJRjtGPi8lJmFsaWduR1ElYXhpc0YnL0ZFUSliYXNlbGluZUYnL0ZIUSZyaWdodEYnL0ZKUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRltxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmZxLyUmZnJhbWVHRmZxLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGQC8lLWVxdWFsY29sdW1uc0dGQC8lLWRpc3BsYXlzdHlsZUdGQC8lJXNpZGVHRmNwLyUwbWlubGFiZWxzcGFjaW5nR0ZjcUY7Rj5GQS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSV4dmVjRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1JKG1mZW5jZWRHRiQ2KC1GLDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2KC1JJG10ZEdGJDYqLUkjbW5HRiQ2JFEiMEYnRjwvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkAvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmVvLyUrZ3JvdXBhbGlnbkdGZW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGXHBGXm9GYW9GY29GZm9GaG9GWi1GZW42KC1GaG42Ki1GLzYlUSNYMUYnRjJGNUZeb0Zhb0Zjb0Zmb0Zob0Zqb0ZdcEZeb0Zhb0Zjb0Zmb0Zoby1GZW42KC1GaG42Ki1GLzYlUSNYMkYnRjJGNUZeb0Zhb0Zjb0Zmb0Zob0Zqb0ZdcEZeb0Zhb0Zjb0Zmb0Zob0Zeb0Zhby8lJmFsaWduR1ElYXhpc0YnL0Zkb1EpYmFzZWxpbmVGJy9GZ29RJ2NlbnRlckYnL0Zpb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjQvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZqcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zlci8lJmZyYW1lR0Zlci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkAvJS1lcXVhbGNvbHVtbnNHRkAvJS1kaXNwbGF5c3R5bGVHRkAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYnJGXm9GYW9GPEY8L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmhzRjwtRlM2KC1GLDYmLUZYNjotRmVuNigtRmhuNiotRltvNiZGXW9GXm9GYW9GPEZeb0Zhb0Zjb0Zmb0Zob0Zqb0ZdcEZeb0Zhb0Zjb0Zmb0Zob0ZndC1GZW42KC1GaG42Ki1GLzYnRmVwRjJGXm9GYW9GNUZeb0Zhb0Zjb0Zmb0Zob0Zqb0ZdcEZeb0Zhb0Zjb0Zmb0Zoby1GZW42KC1GaG42Ki1GLzYnRlxxRjJGXm9GYW9GNUZeb0Zhb0Zjb0Zmb0Zob0Zqb0ZdcEZeb0Zhb0Zjb0Zmb0Zob0Zeb0Zhb0ZdcUZgcUZicUZkcUZmcUZocUZbckZdckZgckZjckZmckZockZqckZdc0Zfc0Zhc0Zjc0Zmc0Zeb0Zhb0Y8Rl5vRmFvRjwvRlx0USJbRicvRl90USJdRic=">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ji1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GREZHRklGMS1GMjYmLUY1NigtSSNtaUdGJDYnUSNYMUYnLyUnaXRhbGljR1EldHJ1ZUYnRjtGPi9GQlEnaXRhbGljRidGREZHRklGS0ZORkRGR0ZJLUYyNiYtRjU2KC1GVTYnUSNYMkYnRlhGO0Y+RmVuRkRGR0ZJRktGTkZERkdGSUY7Rj4vJSZhbGlnbkdRJWF4aXNGJy9GRVEpYmFzZWxpbmVGJy9GSFEnY2VudGVyRicvRkpRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0ZaLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3AvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnAvJSZmcmFtZUdGZnAvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZALyUtZXF1YWxjb2x1bW5zR0ZALyUtZGlzcGxheXN0eWxlR0ZALyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmNwRjtGPkZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSRCbnVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZPLUkobWZlbmNlZEdGJDYoLUYsNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYoLUkkbXRkR0YkNiotSSNtbkdGJDYkUSIwRidGPC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQC8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGZW8vJStncm91cGFsaWduR0Zlby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZccEZeb0Zhb0Zjb0Zmb0Zoby1GZW42KC1GaG42Ki1GW282JFErJnVtaW51czA7MUYnRjxGXm9GYW9GY29GZm9GaG9Gam9GXXBGXm9GYW9GY29GZm9GaG9GWi1GZW42KC1GaG42Ki1GW282JFEiMkYnRjxGXm9GYW9GY29GZm9GaG9Gam9GXXBGXm9GYW9GY29GZm9GaG9GXm9GYW8vJSZhbGlnbkdRJWF4aXNGJy9GZG9RKWJhc2VsaW5lRicvRmdvUSdjZW50ZXJGJy9GaW9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0Y0LyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGanEvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZXIvJSZmcmFtZUdGZXIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZALyUtZXF1YWxjb2x1bW5zR0ZALyUtZGlzcGxheXN0eWxlR0ZALyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmJyRl5vRmFvRjxGPC9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zoc0Y8LUZTNigtRiw2Ji1GWDY6LUZlbjYoLUZobjYqLUZbbzYmRl1vRl5vRmFvRjxGXm9GYW9GY29GZm9GaG9Gam9GXXBGXm9GYW9GY29GZm9GaG8tRmVuNigtRmhuNiotRiw2Jy1GOTYvUSomdW1pbnVzMDtGJ0Zeb0Zhb0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGZ3UtRltvNiZGXHBGXm9GYW9GPEZeb0Zhb0Y8Rl5vRmFvRmNvRmZvRmhvRmpvRl1wRl5vRmFvRmNvRmZvRmhvRmd0LUZlbjYoLUZobjYqLUZbbzYmRlxxRl5vRmFvRjxGXm9GYW9GY29GZm9GaG9Gam9GXXBGXm9GYW9GY29GZm9GaG9GXm9GYW9GXXFGYHEvRmdvRmVzRmRxRmZxRmhxRltyRl1yRmByRmNyRmZyRmhyRmpyRl1zRl9zRmFzRmNzRmZzRl5vRmFvRjxGXm9GYW9GPC9GXHRRIltGJy9GX3RRIl1GJw==">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ji1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GREZHRkktRjI2Ji1GNTYoLUYsNiQtSSNtb0dGJDYvUSomdW1pbnVzMDtGJ0Y7Rj5GQS8lJmZlbmNlR0ZALyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmRvLUY4NiZGTUY7Rj5GQUZERkdGSUZLRk5GREZHRklGMS1GMjYmLUY1NigtRjg2JlEiMkYnRjtGPkZBRkRGR0ZJRktGTkZERkdGSUY7Rj4vJSZhbGlnbkdRJWF4aXNGJy9GRVEpYmFzZWxpbmVGJy9GSFEmcmlnaHRGJy9GSlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZecS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZpcS8lJmZyYW1lR0ZpcS8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkAvJS1lcXVhbGNvbHVtbnNHRkAvJS1kaXNwbGF5c3R5bGVHRkAvJSVzaWRlR0ZmcC8lMG1pbmxhYmVsc3BhY2luZ0dGZnFGO0Y+RkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSZmZnNvbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tSShtZmVuY2VkR0YkNigtRiw2Ji1JJ210YWJsZUdGJDY6LUkkbXRyR0YkNigtSSRtdGRHRiQ2Ki1JI21uR0YkNiRRIjFGJ0Y8LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZALyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zlby8lK2dyb3VwYWxpZ25HRmVvLyUocm93c3BhbkdGXW8vJStjb2x1bW5zcGFuR0Zdb0Zeb0Zhb0Zjb0Zmb0Zoby1GZW42KC1GaG42Ki1GW282JFEiMEYnRjxGXm9GYW9GY29GZm9GaG9Gam9GXHBGXm9GYW9GY29GZm9GaG8tRmVuNigtRmhuNiotRltvNiRRKyZ1bWludXMwOzNGJ0Y8Rl5vRmFvRmNvRmZvRmhvRmpvRlxwRl5vRmFvRmNvRmZvRmhvRl5wRl5vRmFvLyUmYWxpZ25HUSVheGlzRicvRmRvUSliYXNlbGluZUYnL0Znb1EnY2VudGVyRicvRmlvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGNC8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmlxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmRyLyUmZnJhbWVHRmRyLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGQC8lLWVxdWFsY29sdW1uc0dGQC8lLWRpc3BsYXlzdHlsZUdGQC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZhckZeb0Zhb0Y8RjwvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZ3NGPC1GUzYoLUYsNiYtRlg2Oi1GZW42KC1GaG42Ki1GW282JkZdb0Zeb0Zhb0Y8Rl5vRmFvRmNvRmZvRmhvRmpvRlxwRl5vRmFvRmNvRmZvRmhvLUZlbjYoLUZobjYqLUZbbzYmRmRwRl5vRmFvRjxGXm9GYW9GY29GZm9GaG9Gam9GXHBGXm9GYW9GY29GZm9GaG8tRmVuNigtRmhuNiotRiw2Jy1GOTYvUSomdW1pbnVzMDtGJ0Zeb0Zhb0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGXHYtRltvNiZRIjNGJ0Zeb0Zhb0Y8Rl5vRmFvRjxGXm9GYW9GY29GZm9GaG9Gam9GXHBGXm9GYW9GY29GZm9GaG9GXHVGXm9GYW9GXHFGX3EvRmdvRmRzRmNxRmVxRmdxRmpxRlxyRl9yRmJyRmVyRmdyRmlyRlxzRl5zRmBzRmJzRmVzRl5vRmFvRjxGXm9GYW9GPC9GW3RRIltGJy9GXnRRIl1GJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZmZnNvbEdGKC1JJ1JUQUJMRUdGKDYlIjVbYDMkeSJ6PU8qbyQtSSdNQVRSSVhHRig2IzcmNyMtSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjFGKDcjLUY4NiNRIjBGKDcjLUY4NiNRKyZ1bWludXMwOzNGKEY+SSdNYXRyaXhHRiU3Iy1GRjYjL0kkJWlkR0YoRjE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L224" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">We also need the propagator \134Pi, in eq. (108), with the dependence of \134hbar removed (i.e. \134hbar is set to 1)</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L32" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjUFBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JJW1zdXBHRiQ2JS1GLDYlUSJNRidGL0YyLUYjNiZGTy1JI21uR0YkNiRRIjFGJ0Y5Ri9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjUFBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JJW1zdXBHRiQ2JS1GLDYlUSJNRidGL0YyLUYjNiZGTy1JI21uR0YkNiRRIjFGJ0Y5Ri9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L225" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">Now we are ready to compute \134widetilde{S}_{1}^{\134mathbf{v}}(u), using eq. (109)</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L31" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L226" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Then we evaluate aS2tilde1 at the solution for y_2,y_3,y_4 in terms of y_1 which we set to y and x_1 is  obtained from eq. (67). First we solve for p=1, so we can set s=-1 for the Dehn filling parameters</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L190" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEtYVN0aWxkZTFwcG9zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSVldmFsRidGL0YyLUZTNiQtRiM2KkZPLUZTNiQtRiM2KEZXLUZTNiQtRiM2KEZPLUZTNiQtRiM2KEZXLUZTNiQtRiM2Jy1GLDYlUSphUzJ0aWxkZTFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GUzYmLUYjNjstRiw2JVEjWTFGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEjbG5GJy9GMEY9RjktRlM2JC1GIzYkLUYsNiVRInlGJ0YvRjJGOUY5RltwLUYsNiVRI1kyRidGL0YyRmpwRl1xRmFxRltwLUYsNiVRI1kzRidGL0YyRmpwRl1xLUZTNiQtRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnItSSVtc3VwR0YkNiVGZXEtRiM2JUZici1JI21uR0YkNiRRIjFGJ0Y5RjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGOUZbcC1GLDYlUSNZNEYnRi9GMkZqcEZdcS1GUzYkLUYjNiQtSSZtZnJhY0dGJDYoRmVxLUYjNiZGZXEtRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZlckZnckZdc0Y5LyUubGluZXRoaWNrbmVzc0dGYHMvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3QvJSliZXZlbGxlZEdGPUY5RjlGW3AtRiw2JVEjWDFGJ0YvRjJGanBGXXEtRlM2JC1GIzYkLUYsNiVRI3gxRidGL0YyRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLyUrZXhlY3V0YWJsZUdGPUY5RjlGW3AtRiw2JVElc2l6ZUYnRi9GMkZcdkY5RjlGW3AtRlM2Ji1GIzYzLUYsNiVRInBGJ0YvRjJGanBGXXNGW3AtRiw2JVEic0YnRi9GMkZqcEZickZdc0ZbcEZjdUZqcC1GLDYlUSRleHBGJ0ZgcUY5LUZTNiQtRiM2KkZici1GLDYlUSJJRidGL0YyLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZfcC9GTkZgcC1GLDYlUSNQaUYnRmBxRjlGZXctRiw2JVEjcnJGJ0YvRjJGXHZGOUY5RmV3LUZpcjYlRmVxLUYjNihGYnItRl5zNiRRIjJGJ0Y5RmV3LUYsNiVRInFGJ0YvRjJGL0YyRmFzRlx2RjlGOS9GZ3VRIltGJy9GanVRIl1GJ0ZcdkY5RjlGW3AtRiw2JVEpc3ltYm9saWNGJ0YvRjJGXHZGOUY5RltwRlx4RmpwRl1zRlx2RjlGOUZbcEZedkZcdkY5RjktRjY2LVEiO0YnRjlGO0ZecEZARkJGREZGRkhGX3BGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl9wRmh3Rlx2Rjk=">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEtYVN0aWxkZTFwcG9zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtRiM2Ki1JI21uR0YkNiRRIjhGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm4tSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJ5RidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZG8tRlU2JFEiMUYnRjlGOUY5RlgtRmluNiQtRiM2MC1GIzYmLUZpbjYkLUYjNigtSSVtc3VwR0YkNiUtRiw2JVEicUYnRi9GMi1GVTYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmNvRmVvLUYjNiYtRlA2KC1GVTYkUSI3RidGOS1GVTYkUSI0RidGOS8lLmxpbmV0aGlja25lc3NHRmhvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmByLyUpYmV2ZWxsZWRHRj1GWEZmcEY5Rl9xLUZQNigtRlU2JFEiM0YnRjlGVEZcckZeckZhckZjckY5RjlGWC1GZHA2JUZdby1GVTYkUSI2RidGOUZccUY5Rl9xLUYjNiYtRmluNiQtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGY29GZW9GZnBGYG9GZm9GOUY5RlgtRmRwNiVGXW8tRlU2JFEiNUYnRjlGXHFGOUZfcS1GIzYmLUZpbjYkLUYjNilGZXNGY3BGYG8tRiM2Ji1GUDYoLUZVNiRRIjlGJ0Y5RmlxRlxyRl5yRmFyRmNyRlhGZnBGOUZgby1GUDYoRmZvRmlxRlxyRl5yRmFyRmNyRjlGOUZYLUZkcDYlRl1vRmlxRlxxRjlGX3EtRiM2Ji1GaW42JC1GIzYpRmVzRmNwRl9xLUYjNiZGanRGWEZmcEY5Rl9xRmVyRjlGOUZYLUZkcDYlRl1vRmlwRlxxRjlGX3EtRiM2JkZdb0ZYRmZwRjlGX3FGY3BGX3EtRlA2KEZmcEZpcUZcckZeckZhckZjckY5RjlGWC1GaW42JC1GIzYmRmZvRl9xRl1vRjlGOUY5LUYjNiYtRmluNiQtRiM2JkZcdUZgb0Zmb0Y5RjlGWC1GZHA2JS1GaW42JC1GIzYsLUYjNihGaXFGWEZmcEZYRmZ1RjlGX3FGZnVGYG8tRiM2JkZpcUZYRmZwRjlGYG8tRiM2JkZpcEZYRl1vRjlGYG9GZm9GOUY5RmlwRlxxRjlGXHJGXnJGYXJGY3JGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SS1hU3RpbGRlMXBwb3NHRigsJCouIiIpIiIiLCZJInlHRihGMUYxISIiRjEsMComLCgqJClJInFHRigiIiNGMUYxKiYjIiIoIiIlRjFGOkYxRjEjIiIkRjBGMUYxKUYzIiInRjFGMSomLCZGOkY0RjFGNEYxKUYzIiImRjFGMSomLChGOEY0KiYjIiIqRj9GMUY6RjFGNCNGMUY/RjRGMSlGM0Y/RjFGMSomLChGOEY0KiZGTUYxRjpGMUYxRkBGMUYxKUYzRjtGMUYxKiZGM0YxRjpGMUYxRjhGMUZRRjFGMSwmRjFGMUYzRjFGMSwmKiRGTkYxRjFGMUY0RjQpLCwqKEY/RjFGOkYxRlJGMUYxKiRGUkYxRjEqJkY/RjFGOkYxRjQqJkY7RjFGM0YxRjRGMUY0RjtGNEYxNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L228" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Next we do the same for p=-1 and so we set s=1 (note that the eq for x_1 changes)</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L204" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEtYVN0aWxkZTFwbmVnRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSVldmFsRidGL0YyLUZTNiQtRiM2KUZPLUZTNiQtRiM2J0ZXLUZTNiQtRiM2J0ZPLUZTNiQtRiM2J0ZXLUZTNiQtRiM2Ji1GLDYlUSphUzJ0aWxkZTFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GUzYmLUYjNjstRiw2JVEjWTFGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEjbG5GJy9GMEY9RjktRlM2JC1GIzYkLUYsNiVRInlGJ0YvRjJGOUY5RltwLUYsNiVRI1kyRidGL0YyRmpwRl1xRmFxRltwLUYsNiVRI1kzRidGL0YyRmpwRl1xLUZTNiQtRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnItSSVtc3VwR0YkNiVGZXEtRiM2JUZici1JI21uR0YkNiRRIjFGJ0Y5RjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGOUZbcC1GLDYlUSNZNEYnRi9GMkZqcEZdcS1GUzYkLUYjNiQtSSZtZnJhY0dGJDYoRmVxLUYjNiZGZXEtRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZlckZnckZdc0Y5LyUubGluZXRoaWNrbmVzc0dGYHMvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3QvJSliZXZlbGxlZEdGPUY5RjlGW3AtRiw2JVEjWDFGJ0YvRjJGanBGXXEtRlM2JC1GIzYkLUYsNiVRI3gxRidGL0YyRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRjlGOUZbcC1GLDYlUSVzaXplRidGL0YyRjlGOUZbcC1GUzYmLUYjNjItRiw2JVEicEYnRi9GMkZqcEZickZdc0ZbcC1GLDYlUSJzRidGL0YyRmpwRl1zRltwRmN1RmpwLUYsNiVRJGV4cEYnRmBxRjktRlM2JC1GIzYoLUYsNiVRIklGJ0YvRjItRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRl9wL0ZORmBwLUYsNiVRI1BpRidGYHFGOUZjdy1GLDYlUSNyckYnRi9GMkY5RjlGY3ctRmlyNiVGZXEtRiM2Ji1GXnM2JFEiMkYnRjlGY3ctRiw2JVEicUYnRi9GMkY5RmFzRjlGOS9GZ3VRIltGJy9GanVRIl1GJ0Y5RjlGW3AtRiw2JVEpc3ltYm9saWNGJ0YvRjJGOUY5RltwRmp3RmpwRl1zRjlGOUZbcEZcdkY5RjktRjY2LVEiO0YnRjlGO0ZecEZARkJGREZGRkhGX3BGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl9wRmZ3LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEtYVN0aWxkZTFwbmVnRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSVldmFsRidGL0YyLUZTNiQtRiM2KUZPLUZTNiQtRiM2J0ZXLUZTNiQtRiM2J0ZPLUZTNiQtRiM2J0ZXLUZTNiQtRiM2Ji1GLDYlUSphUzJ0aWxkZTFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GUzYmLUYjNjstRiw2JVEjWTFGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEjbG5GJy9GMEY9RjktRlM2JC1GIzYkLUYsNiVRInlGJ0YvRjJGOUY5RltwLUYsNiVRI1kyRidGL0YyRmpwRl1xRmFxRltwLUYsNiVRI1kzRidGL0YyRmpwRl1xLUZTNiQtRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnItSSVtc3VwR0YkNiVGZXEtRiM2JUZici1JI21uR0YkNiRRIjFGJ0Y5RjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGOUZbcC1GLDYlUSNZNEYnRi9GMkZqcEZdcS1GUzYkLUYjNiQtSSZtZnJhY0dGJDYoRmVxLUYjNiZGZXEtRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZlckZnckZdc0Y5LyUubGluZXRoaWNrbmVzc0dGYHMvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3QvJSliZXZlbGxlZEdGPUY5RjlGW3AtRiw2JVEjWDFGJ0YvRjJGanBGXXEtRlM2JC1GIzYkLUYsNiVRI3gxRidGL0YyRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRjlGOUZbcC1GLDYlUSVzaXplRidGL0YyRjlGOUZbcC1GUzYmLUYjNjItRiw2JVEicEYnRi9GMkZqcEZickZdc0ZbcC1GLDYlUSJzRidGL0YyRmpwRl1zRltwRmN1RmpwLUYsNiVRJGV4cEYnRmBxRjktRlM2JC1GIzYoLUYsNiVRIklGJ0YvRjItRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRl9wL0ZORmBwLUYsNiVRI1BpRidGYHFGOUZjdy1GLDYlUSNyckYnRi9GMkY5RjlGY3ctRmlyNiVGZXEtRiM2Ji1GXnM2JFEiMkYnRjlGY3ctRiw2JVEicUYnRi9GMkY5RmFzRjlGOS9GZ3VRIltGJy9GanVRIl1GJ0Y5RjlGW3AtRiw2JVEpc3ltYm9saWNGJ0YvRjJGOUY5RltwRmp3RmpwRl1zRjlGOUZbcEZcdkY5RjktRjY2LVEiO0YnRjlGO0ZecEZARkJGREZGRkhGX3BGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl9wRmZ3LyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEtYVN0aWxkZTFwbmVnRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtRiM2Ki1JI21uR0YkNiRRIjhGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm4tSShtZmVuY2VkR0YkNiQtRiM2MC1GIzYmLUZpbjYkLUYjNigtSSVtc3VwR0YkNiUtRiw2JVEicUYnRi9GMi1GVTYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjcC1GIzYmLUZQNigtRlU2JFEiN0YnRjktRlU2JFEiNEYnRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRxLyUpYmV2ZWxsZWRHRj1GWEZmb0Y5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZicEZkcC1GUDYoLUZVNiRRIjNGJ0Y5RlRGX3FGYnFGZXFGZ3FGOUY5RlgtRmRvNiUtRiw2JVEieUYnRi9GMi1GVTYkUSI2RidGOUZccEY5RmlxLUYjNiYtRmluNiQtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGYnBGZHAtRlU2JEZhcUY5RmlxRmZvRjlGOUZYLUZkbzYlRmNyLUZVNiRRIjVGJ0Y5RlxwRjlGaXEtRiM2Ji1GaW42JC1GIzYpRl9zRmNvRmlxLUYjNiYtRlA2KC1GVTYkUSI5RidGOUZccUZfcUZicUZlcUZncUZYRmZvRjlGX3AtRlA2KEZic0ZccUZfcUZicUZlcUZncUY5RjlGWC1GZG82JUZjckZccUZccEY5RmlxLUYjNiYtRmluNiQtRiM2KUZfc0Zjb0ZfcC1GIzYmRmZ0RlhGZm9GOUZpcUZcckY5RjlGWC1GZG82JUZjckZpb0ZccEY5Rl9wLUYjNiZGY3JGWEZmb0Y5RmlxRmNvRl9wLUZQNihGZm9GXHFGX3FGYnFGZXFGZ3FGOUY5RlgtRmluNiQtRiM2JkZjckZfcEZic0Y5RjlGWC1GaW42JC1GIzYmRmJzRmlxRmNyRjlGOUY5LUYjNiYtRmluNiQtRiM2JkZodEZfcEZic0Y5RjlGWC1GZG82JS1GaW42JC1GIzYsLUYjNihGXHFGWEZmb0ZYRmJ1RjlGX3BGYnVGX3AtRiM2JkZccUZYRmZvRjlGaXEtRiM2JkZpb0ZYRmNyRjlGaXFGYnNGOUY5RmlvRlxwRjlGX3FGYnFGZXFGZ3FGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SS1hU3RpbGRlMXBuZWdHRigsJCouIiIpIiIiLDAqJiwoKiQpSSJxR0YoIiIjRjFGMSomIyIiKCIiJUYxRjdGMSEiIiMiIiRGMEYxRjEpSSJ5R0YoIiInRjFGMSomLCZGMUY9RjdGMUYxKUZBIiImRjFGMSomLChGNUY9KiYjIiIqRjxGMUY3RjFGMSNGMUY8Rj1GMSlGQUY8RjFGMSomLChGNUY9KiZGTEYxRjdGMUY9Rj5GMUYxKUZBRjhGMUYxKiZGQUYxRjdGMUY9RjVGMUZQRj1GMSwmRkFGMUYxRj1GMSwmRjFGMUZBRjFGMSwmKiRGTUYxRjFGMUY9Rj0pLCwqKEY8RjFGN0YxRlFGMUYxKiRGUUYxRj0qJkY8RjFGN0YxRj0qJkY4RjFGQUYxRjFGMUYxRjhGPUYxNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L229" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">Then we see complete agreement with eq. (75). Finally we compute \134mathbf{v}_{i}\134Pi_{i,j} \134mathbf{v}_{j}, also evaluated on the solutions of Remark 6.1</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L191" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEldlBQdkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWV2YWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ki1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUzYkLUYjNihGTy1GUzYkLUYjNigtRiw2JVEkYWRkRidGL0YyLUZTNiQtRiM2LEZcby1GUzYkLUYjNjItRiw2JVEjYTFGJ0YvRjItRlM2Ji1GIzYnLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmVwL0ZORmZwRmdvLUZTNiYtRiM2Jy1GLDYlUSJqRidGL0YyRmFwRmlwRl1xRjlGOUZfcUZicUZlcS1GLDYlUSNQUEYnRi9GMi1GUzYmLUYjNidGXnBGYXBGXXJGXXFGOUY5Rl9xRmJxRmFwRl5wLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlwLUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmhxLUZqcDYkUSIyRidGOUZdcUY5RjlGYXBGXXJGZ3JGaXBGanJGX3NGXXFGOUY5RmFwLUZTNiYtRiM2Oy1GLDYlUSNZMUYnRi9GMkZnci1GLDYlUSNsbkYnL0YwRj1GOS1GUzYkLUYjNiQtRiw2JVEieUYnRi9GMkY5RjlGYXAtRiw2JVEjWTJGJ0YvRjJGZ3JGaXNGXXRGYXAtRiw2JVEjWTNGJ0YvRjJGZ3JGaXMtRlM2JC1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSEZdcy9GTkZecy1JJW1zdXBHRiQ2JUZhdC1GIzYlRl51RmlwRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGOUZhcC1GLDYlUSNZNEYnRi9GMkZnckZpcy1GUzYkLUYjNiQtSSZtZnJhY0dGJDYoRmF0LUYjNiZGYXQtRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZdc0ZhdUZpcEY5LyUubGluZXRoaWNrbmVzc0dGXHEvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXXcvJSliZXZlbGxlZEdGPUY5RjlGYXAtRiw2JVEjWDFGJ0YvRjJGZ3JGaXMtRlM2JC1GIzYkLUYsNiVRI3gxRidGL0YyRjlGOUY5RjkvRmBxUSJ8ZnJGJy9GY3FRInxockYnRl1xRjlGOUZhcC1GLDYlUSVzaXplRidGL0YyRl1xRjlGOUZhcC1GLDYlUSJwRidGL0YyRmdyRmN4Rl1xRjlGOS1GNjYtUSI7RidGOUY7RmRwRkBGQkZERkZGSEZlcEZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZXBGaHFGXXFGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEldlBQdkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWV2YWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ki1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUzYkLUYjNihGTy1GUzYkLUYjNigtRiw2JVEkYWRkRidGL0YyLUZTNiQtRiM2LEZcby1GUzYkLUYjNjItRiw2JVEjYTFGJ0YvRjItRlM2Ji1GIzYnLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmVwL0ZORmZwRmdvLUZTNiYtRiM2Jy1GLDYlUSJqRidGL0YyRmFwRmlwRl1xRjlGOUZfcUZicUZlcS1GLDYlUSNQUEYnRi9GMi1GUzYmLUYjNidGXnBGYXBGXXJGXXFGOUY5Rl9xRmJxRmFwRl5wLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlwLUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmhxLUZqcDYkUSIyRidGOUZdcUY5RjlGYXBGXXJGZ3JGaXBGanJGX3NGXXFGOUY5RmFwLUZTNiYtRiM2Oy1GLDYlUSNZMUYnRi9GMkZnci1GLDYlUSNsbkYnL0YwRj1GOS1GUzYkLUYjNiQtRiw2JVEieUYnRi9GMkY5RjlGYXAtRiw2JVEjWTJGJ0YvRjJGZ3JGaXNGXXRGYXAtRiw2JVEjWTNGJ0YvRjJGZ3JGaXMtRlM2JC1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSEZdcy9GTkZecy1JJW1zdXBHRiQ2JUZhdC1GIzYlRl51RmlwRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGOUZhcC1GLDYlUSNZNEYnRi9GMkZnckZpcy1GUzYkLUYjNiQtSSZtZnJhY0dGJDYoRmF0LUYjNiZGYXQtRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZdc0ZhdUZpcEY5LyUubGluZXRoaWNrbmVzc0dGXHEvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXXcvJSliZXZlbGxlZEdGPUY5RjlGYXAtRiw2JVEjWDFGJ0YvRjJGZ3JGaXMtRlM2JC1GIzYkLUYsNiVRI3gxRidGL0YyRjlGOUY5RjkvRmBxUSJ8ZnJGJy9GY3FRInxockYnRl1xRjlGOUZhcC1GLDYlUSVzaXplRidGL0YyRl1xRjlGOUZhcC1GLDYlUSJwRidGL0YyRmdyRmN4Rl1xRjlGOS1GNjYtUSI7RidGOUY7RmRwRkBGQkZERkZGSEZlcEZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZXBGaHFGXXFGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEldlBQdkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSZtZnJhY0dGJDYoLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZuLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEieUYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmRvLUZVNiRRIjFGJ0Y5RjlGOUZYLUYsNiVRInBGJ0YvRjJGWC1GaW42JC1GIzYmRmZvLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZjb0Zlb0Zdb0Y5RjlGOS1GIzYqLUYjNiYtRmluNiQtRiM2JkZpb0ZgcC1GIzYmLUZVNiRRIjRGJ0Y5RlgtRiw2JVEicUYnRi9GMkY5RjlGOUZYLUklbXN1cEdGJDYlRl1vRlQvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGYG8tRiM2KEZURlhGaW9GWEZdb0Y5RmBvRmlvRmBvRltxRjkvJS5saW5ldGhpY2tuZXNzR0Zoby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zfci8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSV2UFB2R0YoLCQqLCIiIyIiIiwmSSJ5R0YoRjFGMSEiIkYxSSJwR0YoRjEsJkYxRjFGM0YxRjEsKiomLCZGNUYxKiYiIiVGMUkicUdGKEYxRjFGMSlGM0YwRjFGMSooRjBGMUY1RjFGM0YxRjRGNUY0RjpGNEY0RjE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L230" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">Which agrees with eq. (76). now we move on to the expansion of the Jones polynomial. \134mathcal{V}(Z) defined in the draft is given here (p in the draft is denoted here as pp)</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L134" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEjVjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtRiM2Jy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORltvLUYsNiVRI3BwRidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZG8tRlo2JFEiMUYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOUZnbi1JJW1zdXBHRiQ2JS1GLDYlUSNaMUYnRi9GMi1GIzYlRllGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zpb0Y5RmFwLyUubGluZXRoaWNrbmVzc0dGaG8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGanAvJSliZXZlbGxlZEdGPS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmNvRmVvLUYsNiVRI1BpRicvRjBGPUY5RmduLUYsNiVRIklGJ0YvRjJGZ24tRlU2JC1GIzYpRllGZ25GXW9GYG8tRlo2JFEiM0YnRjlGaW9GOUY5RmduRl5wRl9xRllGZ25GYnFGZ25GZnFGZ24tRiw2JVEjWjJGJ0YvRjJGYG8tRiw2JVEocG9seWxvZ0YnRmVxRjktRlU2JC1GIzYoRlktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZqbi9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRleHBGJ0ZlcUY5LUZVNiQtRiM2J0ZecEZgb0ZgckZpb0Y5RjlGaW9GOUY5RmBvRmNyLUZVNiQtRiM2J0ZZRmpyRmBzLUZVNiQtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGY29GZW9GXnBGYG9GYHJGOUY5RjlGOUZfdEZdckZnbkZjci1GVTYkLUYjNidGWUZqckZgcy1GVTYkLUYjNiRGYHJGOUY5RjlGOUZgby1GUDYoLUZccDYlRmJxRmFwRmNwLUYjNiUtRlo2JFEiNkYnRjlGL0YyRmZwRmhwRltxRl1xLUY2Ni1RIjtGJ0Y5RjtGXXNGQEZCRkRGRkZIRmpuRk1GaW9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEjVjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtRiM2Jy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORltvLUYsNiVRI3BwRidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZG8tRlo2JFEiMUYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOUZnbi1JJW1zdXBHRiQ2JS1GLDYlUSNaMUYnRi9GMi1GIzYlRllGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zpb0Y5RmFwLyUubGluZXRoaWNrbmVzc0dGaG8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGanAvJSliZXZlbGxlZEdGPS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmNvRmVvLUYsNiVRI1BpRicvRjBGPUY5RmduLUYsNiVRIklGJ0YvRjJGZ24tRlU2JC1GIzYpRllGZ25GXW9GYG8tRlo2JFEiM0YnRjlGaW9GOUY5RmduRl5wRl9xRllGZ25GYnFGZ25GZnFGZ24tRiw2JVEjWjJGJ0YvRjJGYG8tRiw2JVEocG9seWxvZ0YnRmVxRjktRlU2JC1GIzYoRlktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZqbi9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRleHBGJ0ZlcUY5LUZVNiQtRiM2J0ZecEZgb0ZgckZpb0Y5RjlGaW9GOUY5RmBvRmNyLUZVNiQtRiM2J0ZZRmpyRmBzLUZVNiQtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGY29GZW9GXnBGYG9GYHJGOUY5RjlGOUZfdEZdckZnbkZjci1GVTYkLUYjNidGWUZqckZgcy1GVTYkLUYjNiRGYHJGOUY5RjlGOUZgby1GUDYoLUZccDYlRmJxRmFwRmNwLUYjNiUtRlo2JFEiNkYnRjlGL0YyRmZwRmhwRltxRl1xLUY2Ni1RIjtGJ0Y5RjtGXXNGQEZCRkRGRkZIRmpuRk1GaW9GOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEjVjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkmbWZyYWNHRiQ2KC1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2Ji1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXW8tRiw2JVEjcHBGJ0YvRjJGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZm8tRmZuNiRRIjFGJ0Y5RjlGOUZpbi1JJW1zdXBHRiQ2JS1GLDYlUSNaMUYnRi9GMkZlbi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOUZlbi8lLmxpbmV0aGlja25lc3NHRmpvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhwLyUpYmV2ZWxsZWRHRj0tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZlb0Znby1GIzYqLUZmbjYkUS0mSW1hZ2luYXJ5STtGJ0Y5RmluLUYsNiVRJSZwaTtGJy9GMEY9RjlGaW4tRlU2JC1GIzYmRllGYm8tRmZuNiRRIjNGJ0Y5RjlGOUZpbkZecEY5Rl1xLUYjNipGZW5GaW5GYnFGaW5GZXFGaW4tRiw2JVEjWjJGJ0YvRjJGOUZiby1GIzYmLUYsNiVRKHBvbHlsb2dGJ0ZocUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZcb0Zeby1GVTYkLUYjNihGZW4tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZcby9GTlEsMC4zMzMzMzMzZW1GJy1GXHA2JS1GNjYtUS8mRXhwb25lbnRpYWxFO0YnRjlGO0Y+RkBGQkZERkZGSEZcby9GTlEsMC4xMTExMTExZW1GJy1GIzYmRl5wRmJvRmJyRjlGYXAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5RjlGYm8tRiM2JkZnckZqci1GVTYkLUYjNihGZW5GYXMtRlxwNiVGaXMtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGZW9GZ29GXnBGYm9GYnJGOUZhcEZgdEZjdEY5RjlGOUZdcS1GIzYmRl1yRmluLUYjNiZGZ3JGanItRlU2JC1GIzYoRmVuRmFzLUZccDYlRmlzRmJyRmFwRmB0RmN0RjlGOUY5RjlGYm8tRlA2KC1GXHA2JUZlcUZlbkZhcC1GZm42JFEiNkYnRjlGZHBGZnBGaXBGW3FGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNWMEdGKCwwKigjIiIiIiIjRjEsJiomRjJGMUkjcHBHRihGMUYxRjFGMUYxKUkjWjFHRihGMkYxRjEqKiwkXiNGMUYxRjFJI1BpR0YmRjEsJkY0RjEiIiRGMUYxRjdGMSEiIiooLCQqJkYyRjFGOkYxRjFGMUY7RjFJI1oyR0YoRjFGPi1JKHBvbHlsb2dHRiU2JEYyLUkkZXhwR0YlNiMsJkY3RjFGQkYxRjEtRkQ2JEYyLUZHNiMsJkY3Rj5GQkYxRjEqJkY9RjEtRkQ2JEYyLUZHNiNGQkYxRj4qJiNGMSIiJ0YxKUY7RjJGMUYxNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L231" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Next we compute the vertices of rank 3 and 1 as defined in eq. (82) as they will become handy</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L27" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjZzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZhcnJheUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYxLUYsNiVRKnN5bW1ldHJpY0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaW4tRl1vNiRRIjJGJ0Y5RlpGXG9GYG9GZm9GWkZcb0Zgb0Zmby8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjtGJ0Y5RjtGZ25GQEZCRkRGRkZIRmhuRk1GaW9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjZzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZhcnJheUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYxLUYsNiVRKnN5bW1ldHJpY0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaW4tRl1vNiRRIjJGJ0Y5RlpGXG9GYG9GZm9GWkZcb0Zgb0Zmby8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjtGJ0Y5RjtGZ25GQEZCRkRGRkZIRmhuRk1GaW9GOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNnM0dGKC1JJmFycmF5R0YmNidJKnN5bW1ldHJpY0dGKDsiIiIiIiNGMkYyNyI3Iz1GMTYlRjJGMkYyRVxbbCE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L28" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEodmVydGZuM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSZtZnJhY0dGJDYoLUYjNigtRiw2JVEjejFGJ0YvRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZlbi1GLDYlUSN6MkYnRi9GMkZXLUklbXN1cEdGJDYlLUYsNiVRI1AyRidGL0YyLUkjbW5HRiQ2JFEiM0YnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjktRltvNiUtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYmRlRGV0ZnbkY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHAtRmFvNiRRIjFGJ0Y5RjlGOS1GYW82JFEiMkYnRjlGZG8vJS5saW5ldGhpY2tuZXNzR0ZocC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZgcS8lKWJldmVsbGVkR0Y9LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZjcEZlcC1GUDYoLUYjNixGYG9GV0ZURldGZ25GVy1GLDYlUSNQMUYnRi9GMkZXLUZbbzYlRl1vRmlwRmRvRjlGZ29GXHFGXnFGYXFGY3FGZXEtRlA2KC1GIzYsRmBvRldGVEZXRmduRlctRltvNiVGXHJGaXBGZG9GV0Zdb0Y5RmdvRlxxRl5xRmFxRmNxRmVxLUZQNigtRiM2KEZURldGZ25GVy1GW282JUZcckZgb0Zkb0Y5RmdvRlxxRl5xRmFxRmNxRmVxLUZQNigtRiM2KEZnbkZXRlRGV0ZqbkY5LUZbbzYlLUZqbzYkLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmNwRmVwRmduRmVxRlRGOUY5RmlwRmRvRlxxRl5xRmFxRmNxRmBwLUZQNigtRiM2LEZgb0ZXRmduRldGVEZXRlxyRldGX3JGOUZhc0ZccUZecUZhcUZjcUZlcS1GUDYoLUYjNixGYG9GV0ZnbkZXRlRGV0ZlckZXRl1vRjlGYXNGXHFGXnFGYXFGY3FGYHAtRlA2KC1GIzYoRmduRldGVEZXRltzRjlGYXNGXHFGXnFGYXFGY3FGYHAtRlA2KC1GIzYoRmBvRldGZ25GV0ZqbkY5LUZbbzYlLUZqbzYkLUYjNiZGZ25GYHBGZnBGOUY5RmlwRmRvRlxxRl5xRmFxRmNxRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSh2ZXJ0Zm4zR0YoLDQqKkkjejFHRigiIiJJI3oyR0YoRjEpLCYqJkYwRjFGMkYxRjFGMSEiIiIiI0Y2KUkjUDJHRigiIiRGMUYxKi5GOkYxRjBGMUYyRjFGM0Y2SSNQMUdGKEYxKUY5RjdGMUYxKi5GOkYxRjBGMUYyRjFGM0Y2KUY8RjdGMUY5RjFGMSoqRjBGMUYyRjFGM0Y2KUY8RjpGMUYxKipGMkYxRjBGMUY4RjEpLCZGMkY2RjBGMUY3RjZGMSouRjpGMUYyRjFGMEYxRjxGMUY9RjFGQ0Y2RjYqLkY6RjFGMkYxRjBGMUY/RjFGOUYxRkNGNkYxKipGMkYxRjBGMUZBRjFGQ0Y2RjYqKkY6RjFGMkYxKSwmRjJGMUYxRjZGN0Y2RjhGMUY2NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L39" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEjZzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiYtRiM2KS1JI21uR0YkNiRRIjFGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6RkBGOi8lK2V4ZWN1dGFibGVHRkZGPkY+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUZBNi1RKiZjb2xvbmVxO0YnRj5GRC9GSEZGRklGS0ZNRk9GUS9GVFEsMC4yNzc3Nzc4ZW1GJy9GV0Zgby1JJm1mcmFjR0YkNihGOi1GIzYmLUY7NiRRIjNGJ0Y+LUZBNi1RIiFGJ0Y+RkRGXm9GSUZLRk1GT0ZRL0ZUUSwwLjExMTExMTFlbUYnL0ZXRl5wRi9GMi8lLmxpbmV0aGlja25lc3NHRj0vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHAvJSliZXZlbGxlZEdGRi1GQTYtUScmc2RvdDtGJ0Y+RkRGXm9GSUZLRk1GT0ZRRlMvRldGVS1GQTYtUSJ+RidGPkZERl5vRklGS0ZNRk9GUUZTRlxxLUYsNiVRJWRpZmZGJ0YvRjItRjY2JC1GIzYrLUYsNiVRKHZlcnRmbjNGJ0YvRjJGQC1GLDYlUSNQMUYnRi9GMkZARmpxRkBGanFGWUY+Rj4tRkE2LVEiO0YnRj5GREZHRklGS0ZNRk9GUUZTRmFvRistRjY2Ji1GIzYoRjpGQEY6RkAtRjs2JFEiMkYnRj5GPkY+RmVuRmhuRltvLUZjbzYoRjotRiM2JkZkckZpcEZnb0Y+RmBwRmJwRmVwRmdwRmlwRl1xLUYsNiVRJWV2YWxGJ0YvRjItRjY2JC1GIzYoRmBxLUY2NiQtRiM2KkZncUZARmpxRkBGanFGQC1GLDYlUSNQMkYnRi9GMkY+Rj5GQC1GNjYmLUYjNitGanEtRkE2LVEiPUYnRj5GREZeb0ZJRktGTUZPRlFGX29GYW8tRjs2JFEiMEYnRj5GQEZmc0ZddEZgdEZZRj5GPkZlbkZobkZZRj5GPkZdckZZRj4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEjZzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiYtRiM2KS1JI21uR0YkNiRRIjFGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6RkBGOi8lK2V4ZWN1dGFibGVHRkZGPkY+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUZBNi1RKiZjb2xvbmVxO0YnRj5GRC9GSEZGRklGS0ZNRk9GUS9GVFEsMC4yNzc3Nzc4ZW1GJy9GV0Zgby1JJm1mcmFjR0YkNihGOi1GIzYmLUY7NiRRIjNGJ0Y+LUZBNi1RIiFGJ0Y+RkRGXm9GSUZLRk1GT0ZRL0ZUUSwwLjExMTExMTFlbUYnL0ZXRl5wRi9GMi8lLmxpbmV0aGlja25lc3NHRj0vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHAvJSliZXZlbGxlZEdGRi1GQTYtUScmc2RvdDtGJ0Y+RkRGXm9GSUZLRk1GT0ZRRlMvRldGVS1GQTYtUSJ+RidGPkZERl5vRklGS0ZNRk9GUUZTRlxxLUYsNiVRJWRpZmZGJ0YvRjItRjY2JC1GIzYrLUYsNiVRKHZlcnRmbjNGJ0YvRjJGQC1GLDYlUSNQMUYnRi9GMkZARmpxRkBGanFGWUY+Rj4tRkE2LVEiO0YnRj5GREZHRklGS0ZNRk9GUUZTRmFvRistRjY2Ji1GIzYoRjpGQEY6RkAtRjs2JFEiMkYnRj5GPkY+RmVuRmhuRltvLUZjbzYoRjotRiM2JkZkckZpcEZnb0Y+RmBwRmJwRmVwRmdwRmlwRl1xLUYsNiVRJWV2YWxGJ0YvRjItRjY2JC1GIzYoRmBxLUY2NiQtRiM2KkZncUZARmpxRkBGanFGQC1GLDYlUSNQMkYnRi9GMkY+Rj5GQC1GNjYmLUYjNitGanEtRkE2LVEiPUYnRj5GREZeb0ZJRktGTUZPRlFGX29GYW8tRjs2JFEiMEYnRj5GQEZmc0ZddEZgdEZZRj5GPkZlbkZobkZZRj5GPkZdckZZRj4=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjZzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2KC1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSgmY29tbWE7RidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6RkBGOkY+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRkE2LVEpJkFzc2lnbjtGJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGW28tSSZtZnJhY0dGJDYoLUYjNiYtRi82JVEjejFGJ0YyRjUtRkE2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GREZpbkZJRktGTUZPRlFGUy9GV0ZVLUYvNiVRI3oyRidGMkY1Rj4tSSVtc3VwR0YkNiUtSShtZmVuY2VkR0YkNiQtRiM2JkZgby1GQTYtUSgmbWludXM7RidGPkZERmluRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZocEY6Rj5GPi1GOzYkUSIyRidGPi8lMXN1cGVyc2NyaXB0c2hpZnRHRmVuLyUubGluZXRoaWNrbmVzc0dGPS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZjcS8lKWJldmVsbGVkR0ZGRmRwLUZebzYoLUYjNiZGaW9GZW9GYm9GPi1GXXA2JS1GYHA2JC1GIzYnLUZBNi1RKiZ1bWludXMwO0YnRj5GREZpbkZJRktGTUZPRlFGZ3BGaXBGaW8tRkE2LVEnJnBsdXM7RidGPkZERmluRklGS0ZNRk9GUUZncEZpcEZib0Y+Rj5GanBGXXFGX3FGYXFGZHFGZnFGPg==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkjZzNHRig2JSIiIkYwRjAsJiooSSN6MUdGKEYwSSN6MkdGKEYwKSwmKiZGM0YwRjRGMEYwRjAhIiIiIiNGOEYwKihGNEYwRjNGMCksJkY0RjhGM0YwRjlGOEY4NyNGMQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjZzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2KC1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSgmY29tbWE7RidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6RkAtRjs2JFEiMkYnRj5GPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUZBNi1RKSZBc3NpZ247RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRl5vLUkmbWZyYWNHRiQ2KC1GIzYmLUYvNiVRI3oxRidGMkY1LUZBNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkRGXG9GSUZLRk1GT0ZRRlMvRldGVS1GLzYlUSN6MkYnRjJGNUY+LUklbXN1cEdGJDYlLUkobWZlbmNlZEdGJDYkLUYjNiZGY28tRkE2LVEoJm1pbnVzO0YnRj5GREZcb0ZJRktGTUZPRlEvRlRRLDAuMjIyMjIyMmVtRicvRldGW3FGOkY+Rj5GWS8lMXN1cGVyc2NyaXB0c2hpZnRHRmhuLyUubGluZXRoaWNrbmVzc0dGPS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZjcS8lKWJldmVsbGVkR0ZGLUZBNi1RJyZwbHVzO0YnRj5GREZcb0ZJRktGTUZPRlFGanBGXHEtRmFvNigtRiM2JkZccEZob0Zlb0Y+LUZgcDYlLUZjcDYkLUYjNictRkE2LVEqJnVtaW51czA7RidGPkZERlxvRklGS0ZNRk9GUUZqcEZccUZccEZocUZlb0Y+Rj5GWUZdcUZfcUZhcUZkcUZmcUY+">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkjZzNHRig2JSIiIkYwIiIjLCYqKEkjejFHRihGMEkjejJHRihGMCksJiomRjRGMEY1RjBGMEYwISIiRjFGOUYwKihGNUYwRjRGMCksJkY1RjlGNEYwRjFGOUYwNyNGMg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L92" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEjZzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiYtRiM2KC1JI21uR0YkNiRRIjJGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6RkBGOkY+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRkE2LVEqJmNvbG9uZXE7RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRl5vLUkmbWZyYWNHRiQ2KC1GOzYkUSIxRidGPi1GIzYlLUY7NiRRIjNGJ0Y+LUZBNi1RIiFGJ0Y+RkRGXG9GSUZLRk1GT0ZRL0ZUUSwwLjExMTExMTFlbUYnL0ZXRl9wRj4vJS5saW5ldGhpY2tuZXNzR0Zlby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZlcC8lKWJldmVsbGVkR0ZGLUZBNi1RJyZzZG90O0YnRj5GREZcb0ZJRktGTUZPRlFGUy9GV0ZVLUZBNi1RIn5GJ0Y+RkRGXG9GSUZLRk1GT0ZRRlNGXXEtRiw2JVElZGlmZkYnRi9GMi1GNjYkLUYjNiotRiw2JVEodmVydGZuM0YnRi9GMkZALUYsNiVRI1AyRidGL0YyRkBGW3JGQEZbckY+Rj4tRkE2LVEiO0YnRj5GREZHRklGS0ZNRk9GUUZTRl9vRistRjY2Ji1GIzYoRmNvRkBGOkZARjpGPkY+RllGZm5GaW4tRmFvNihGY28tRiM2JkY6RmpwRmhvRj5GYXBGY3BGZnBGaHBGanBGXnEtRiw2JVElZXZhbEYnRi9GMi1GNjYkLUYjNidGYXEtRjY2JC1GIzYqRmhxRkAtRiw2JVEjUDFGJ0YvRjJGQEZbckZARltyRj5GPkZALUY2NiYtRiM2KkZkcy1GQTYtUSI9RidGPkZERlxvRklGS0ZNRk9GUUZdb0Zfby1GOzYkUSIwRidGPkZARltyRlt0Rl50Rj5GPkZZRmZuRj5GPkZeci8lK2V4ZWN1dGFibGVHRkZGPg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEjZzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiYtRiM2KC1JI21uR0YkNiRRIjJGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6RkBGOkY+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRkE2LVEqJmNvbG9uZXE7RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRl5vLUkmbWZyYWNHRiQ2KC1GOzYkUSIxRidGPi1GIzYlLUY7NiRRIjNGJ0Y+LUZBNi1RIiFGJ0Y+RkRGXG9GSUZLRk1GT0ZRL0ZUUSwwLjExMTExMTFlbUYnL0ZXRl9wRj4vJS5saW5ldGhpY2tuZXNzR0Zlby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZlcC8lKWJldmVsbGVkR0ZGLUZBNi1RJyZzZG90O0YnRj5GREZcb0ZJRktGTUZPRlFGUy9GV0ZVLUZBNi1RIn5GJ0Y+RkRGXG9GSUZLRk1GT0ZRRlNGXXEtRiw2JVElZGlmZkYnRi9GMi1GNjYkLUYjNiotRiw2JVEodmVydGZuM0YnRi9GMkZALUYsNiVRI1AyRidGL0YyRkBGW3JGQEZbckY+Rj4tRkE2LVEiO0YnRj5GREZHRklGS0ZNRk9GUUZTRl9vRistRjY2Ji1GIzYoRmNvRkBGOkZARjpGPkY+RllGZm5GaW4tRmFvNihGY28tRiM2JkY6RmpwRmhvRj5GYXBGY3BGZnBGaHBGanBGXnEtRiw2JVElZXZhbEYnRi9GMi1GNjYkLUYjNidGYXEtRjY2JC1GIzYqRmhxRkAtRiw2JVEjUDFGJ0YvRjJGQEZbckZARltyRj5GPkZALUY2NiYtRiM2KkZkcy1GQTYtUSI9RidGPkZERlxvRklGS0ZNRk9GUUZdb0Zfby1GOzYkUSIwRidGPkZARltyRlt0Rl50Rj5GPkZZRmZuRj5GPkZeci8lK2V4ZWN1dGFibGVHRkZGPg==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjZzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2KC1JI21uR0YkNiRRIjJGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSgmY29tbWE7RidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6RkBGOkY+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRkE2LVEpJkFzc2lnbjtGJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGW28tSSZtZnJhY0dGJDYoLUYjNiYtRi82JVEjejFGJ0YyRjUtRkE2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GREZpbkZJRktGTUZPRlFGUy9GV0ZVLUYvNiVRI3oyRidGMkY1Rj4tSSVtc3VwR0YkNiUtSShtZmVuY2VkR0YkNiQtRiM2JkZgby1GQTYtUSgmbWludXM7RidGPkZERmluRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZocC1GOzYkUSIxRidGPkY+Rj5GOi8lMXN1cGVyc2NyaXB0c2hpZnRHRmVuLyUubGluZXRoaWNrbmVzc0dGXHEvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGY3EvJSliZXZlbGxlZEdGRi1GQTYtUScmcGx1cztGJ0Y+RkRGaW5GSUZLRk1GT0ZRRmdwRmlwLUZebzYoLUYjNiZGaW9GZW9GYm9GPi1GXXA2JS1GYHA2JC1GIzYnLUZBNi1RKiZ1bWludXMwO0YnRj5GREZpbkZJRktGTUZPRlFGZ3BGaXBGaW9GaHFGYm9GPkY+RjpGXXFGX3FGYXFGZHFGZnFGZHAtRl5vNigtRiM2Ji1GOzYkUSIzRidGPkZlb0Zpb0Y+LUZdcDYlLUZgcDYkLUYjNiZGaW9GZHBGanBGPkY+RjpGXXFGX3FGYXFGZHFGZnFGPg==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkjZzNHRig2JSIiI0YwRjAsKCooSSN6MUdGKCIiIkkjejJHRihGNCksJiomRjNGNEY1RjRGNEY0ISIiRjBGOUY0KihGNUY0RjNGNCksJkY1RjlGM0Y0RjBGOUY0KigiIiRGNEY1RjQpLCZGNUY0RjRGOUYwRjlGOTcjRjE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjZzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2KC1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSgmY29tbWE7RidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GOzYkUSIyRidGPkZARllGPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUZBNi1RKSZBc3NpZ247RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRl5vLUkmbWZyYWNHRiQ2KC1GIzYmLUYvNiVRI3oxRidGMkY1LUZBNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkRGXG9GSUZLRk1GT0ZRRlMvRldGVS1GLzYlUSN6MkYnRjJGNUY+LUklbXN1cEdGJDYlLUkobWZlbmNlZEdGJDYkLUYjNiZGY28tRkE2LVEoJm1pbnVzO0YnRj5GREZcb0ZJRktGTUZPRlEvRlRRLDAuMjIyMjIyMmVtRicvRldGW3FGOkY+Rj5GWS8lMXN1cGVyc2NyaXB0c2hpZnRHRmhuLyUubGluZXRoaWNrbmVzc0dGPS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZjcS8lKWJldmVsbGVkR0ZGRmdwLUZhbzYoLUYjNiZGXHBGaG9GZW9GPi1GYHA2JS1GY3A2JC1GIzYnLUZBNi1RKiZ1bWludXMwO0YnRj5GREZcb0ZJRktGTUZPRlFGanBGXHFGXHAtRkE2LVEnJnBsdXM7RidGPkZERlxvRklGS0ZNRk9GUUZqcEZccUZlb0Y+Rj5GWUZdcUZfcUZhcUZkcUZmcUY+">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkjZzNHRig2JSIiIiIiI0YxLCYqKEkjejFHRihGMEkjejJHRihGMCksJiomRjRGMEY1RjBGMEYwISIiRjFGOUYwKihGNUYwRjRGMCksJkY1RjlGNEYwRjFGOUY5NyNGMg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L94" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjZzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZhcnJheUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5RJjAuMGVtRictRlg2JFEiMkYnRjlGOUY5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktGW29GTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjZzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZhcnJheUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5RJjAuMGVtRictRlg2JFEiMkYnRjlGOUY5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktGW29GTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjZzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Ny1JJG10ckdGJDYpLUkkbXRkR0YkNiotSSVtc3ViR0YkNiUtRjY2LVEiP0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4xMTExMTExZW1GJy9GTkZeby1JI21uR0YkNiRRIjFGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj0vJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl5wLyUrZ3JvdXBhbGlnbkdGXnAvJShyb3dzcGFuR0Zjby8lK2NvbHVtbnNwYW5HRmNvLUZlbjYqLUZobjYlRmpuLUZhbzYkUSIyRidGOUZkb0Znb0Zqb0ZccEZfcEZhcEZjcEZlcEZnb0Zqb0ZccEZfcEZhcEZnb0Zqby8lJmFsaWduR1ElYXhpc0YnL0ZdcFEpYmFzZWxpbmVGJy9GYHBRJ2NlbnRlckYnL0ZicFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zbci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zmci8lJmZyYW1lR0Zmci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGY3JGZ29Gam9GOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMV1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaXNGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNnMUdGKC1JJmFycmF5R0YmNiQ7IiIiIiIjNyI3Iz1GKDYjRjFFXFtsIQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L95" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEjZzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiYtRiM2JS1JI21uR0YkNiRRIjFGJy9GM1Enbm9ybWFsRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y+LyUmZmVuY2VHRkIvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGZ24tRiw2JVEickYnRi9GMi1GSjYtUSIrRidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GYW8tSSZtZnJhY0dGJDYoLUYjNiYtRiw2JVEocG9seWxvZ0YnL0YwRkJGPi1GNjYkLUYjNiktRjs2JFEiMEYnRj4tRko2LVEiLEYnRj5GTS9GUEYxRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3oxRidGL0YyLUZKNi1RJyZzZG90O0YnRj5GTUZPRlFGU0ZVRldGWUZncC9GaW5GaHAtRiw2JVEjejJGJ0YvRjJGQEY+Rj5GQEY+LUYjNiUtRjs2JFEiMkYnRj5GL0YyLyUubGluZXRoaWNrbmVzc0dGPS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zeci8lKWJldmVsbGVkR0ZCLUZKNi1RKCZtaW51cztGJ0Y+Rk1GT0ZRRlNGVUZXRllGYG9GYm8tRmRvNigtRiM2JkZoby1GNjYkLUYjNilGYHBGY3AtSSVtc3VwR0YkNiVGW3EtRiM2Ji1GSjYtUSomdW1pbnVzMDtGJ0Y+Rk1GT0ZRRlNGVUZXRllGYG9GYm9GOkYvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZicEZecUZicUZARj5GPkZARj5GZXFGanFGXHJGX3JGYXJGXW8tRmRvNigtRjY2JC1GIzYnLUZfczYlRltxRmVxRmZzRl1vRjpGQEY+Rj4tRiM2J0ZedEZjckY6Ri9GMkZqcUZcckZfckZhci1GSjYtUSI7RidGPkZNRmZwRlFGU0ZVRldGWUZncEZobkZARj4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEjZzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiYtRiM2JS1JI21uR0YkNiRRIjFGJy9GM1Enbm9ybWFsRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y+LyUmZmVuY2VHRkIvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGZ24tRiw2JVEickYnRi9GMi1GSjYtUSIrRidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GYW8tSSZtZnJhY0dGJDYoLUYjNiYtRiw2JVEocG9seWxvZ0YnL0YwRkJGPi1GNjYkLUYjNiktRjs2JFEiMEYnRj4tRko2LVEiLEYnRj5GTS9GUEYxRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3oxRidGL0YyLUZKNi1RJyZzZG90O0YnRj5GTUZPRlFGU0ZVRldGWUZncC9GaW5GaHAtRiw2JVEjejJGJ0YvRjJGQEY+Rj5GQEY+LUYjNiUtRjs2JFEiMkYnRj5GL0YyLyUubGluZXRoaWNrbmVzc0dGPS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zeci8lKWJldmVsbGVkR0ZCLUZKNi1RKCZtaW51cztGJ0Y+Rk1GT0ZRRlNGVUZXRllGYG9GYm8tRmRvNigtRiM2JkZoby1GNjYkLUYjNilGYHBGY3AtSSVtc3VwR0YkNiVGW3EtRiM2Ji1GSjYtUSomdW1pbnVzMDtGJ0Y+Rk1GT0ZRRlNGVUZXRllGYG9GYm9GOkYvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZicEZecUZicUZARj5GPkZARj5GZXFGanFGXHJGX3JGYXJGXW8tRmRvNigtRjY2JC1GIzYnLUZfczYlRltxRmVxRmZzRl1vRjpGQEY+Rj4tRiM2J0ZedEZjckY6Ri9GMkZqcUZcckZfckZhci1GSjYtUSI7RidGPkZNRmZwRlFGU0ZVRldGWUZncEZobkZARj4=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjZzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtbkdGJDYkUSIxRicvRjZRJ25vcm1hbEYnLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSkmQXNzaWduO0YnRjwvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkcvJSlzdHJldGNoeUdGRy8lKnN5bW1ldHJpY0dGRy8lKGxhcmdlb3BHRkcvJS5tb3ZhYmxlbGltaXRzR0ZHLyUnYWNjZW50R0ZHLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVi1GLzYlUSJyRidGMkY1LUZCNi1RKCZtaW51cztGJ0Y8RkVGSEZKRkxGTkZQRlIvRlVRLDAuMjIyMjIyMmVtRicvRlhGam4tSSZtZnJhY0dGJDYoLUYjNiYtRi82JVEjejFGJ0YyRjUtRkI2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGRUZIRkpGTEZORlBGUi9GVVEmMC4wZW1GJy9GWEZoby1GLzYlUSN6MkYnRjJGNUY8LUYjNiYtRjk2JFEiMkYnRjxGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZfb0ZmbkY4RjxGPEY8LyUubGluZXRoaWNrbmVzc0dGOy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbcS8lKWJldmVsbGVkR0ZHLUZCNi1RJyZwbHVzO0YnRjxGRUZIRkpGTEZORlBGUkZpbkZbby1GXW82KEZqby1GIzYoRl9wRmRvRmFvRmRvLUZjcDYkLUYjNictRkI2LVEqJnVtaW51czA7RidGPEZFRkhGSkZMRk5GUEZSRmluRltvRjhGYHEtRl1vNihGam9GYW9GZ3BGaXBGXHFGXnFGPEY8RjxGZ3BGaXBGXHFGXnFGYHEtRl1vNigtRiM2Ji1JJW1zdXBHRiQ2JUZhb0ZfcC8lMXN1cGVyc2NyaXB0c2hpZnRHRkBGYHFGOEY8LUYjNiZGZHJGZm5GOEY8RmdwRmlwRlxxRl5xRjw=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkjZzFHRig2IyIiIiwqSSJyR0YoRjAqKiNGMCIiI0YwSSN6MUdGKEYwSSN6MkdGKEYwLCYqJkY2RjBGN0YwRjBGMCEiIkY6RjoqKkY0RjBGNkY6RjdGMCwmRjBGOiomRjZGOkY3RjBGMEY6RjAqJiwmKiQpRjZGNUYwRjBGMEYwRjAsJkZARjBGMEY6RjpGMDcjRjE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L96" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjZzFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiYtRiM2JC1JI21uR0YkNiRRIjJGJ0YvRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GLDYtUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGXG8tRlU2JFEiMUYnRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZlby1JJm1mcmFjR0YkNigtRiM2Ji1GRzYlUShwb2x5bG9nRicvRktGNEYvLUZQNiQtRiM2KC1GVTYkUSIwRidGLy1GLDYtUSIsRidGL0YyL0Y2RkxGN0Y5RjtGPUY/RkEvRkVRLDAuMzMzMzMzM2VtRictRkc2JVEjejFGJ0ZKRk0tRiw2LVEnJnNkb3Q7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GRzYlUSN6MkYnRkpGTUYvRi8vJStleGVjdXRhYmxlR0Y0Ri8tRiM2JUZURkpGTS8lLmxpbmV0aGlja25lc3NHRmBvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5yLyUpYmV2ZWxsZWRHRjRGYW8tRmhvNigtRiM2JkZccC1GUDYkLUYjNihGZHBGZ3AtSSVtc3VwR0YkNiVGXXEtRiM2JS1GLDYtUSomdW1pbnVzMDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GZG9GZm9GXm9GLy8lMXN1cGVyc2NyaXB0c2hpZnRHRmZwRmBxRmNxRi9GL0ZmcUYvRmhxRmpxRlxyRl9yRmFyLUYsNi1RIjtGJ0YvRjJGanBGN0Y5RjtGPUY/RkFGXW9GZnFGLw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjZzFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiYtRiM2JC1JI21uR0YkNiRRIjJGJ0YvRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GLDYtUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGXG8tRlU2JFEiMUYnRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZlby1JJm1mcmFjR0YkNigtRiM2Ji1GRzYlUShwb2x5bG9nRicvRktGNEYvLUZQNiQtRiM2KC1GVTYkUSIwRidGLy1GLDYtUSIsRidGL0YyL0Y2RkxGN0Y5RjtGPUY/RkEvRkVRLDAuMzMzMzMzM2VtRictRkc2JVEjejFGJ0ZKRk0tRiw2LVEnJnNkb3Q7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GRzYlUSN6MkYnRkpGTUYvRi8vJStleGVjdXRhYmxlR0Y0Ri8tRiM2JUZURkpGTS8lLmxpbmV0aGlja25lc3NHRmBvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5yLyUpYmV2ZWxsZWRHRjRGYW8tRmhvNigtRiM2JkZccC1GUDYkLUYjNihGZHBGZ3AtSSVtc3VwR0YkNiVGXXEtRiM2JS1GLDYtUSomdW1pbnVzMDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GZG9GZm9GXm9GLy8lMXN1cGVyc2NyaXB0c2hpZnRHRmZwRmBxRmNxRi9GL0ZmcUYvRmhxRmpxRlxyRl9yRmFyLUYsNi1RIjtGJ0YvRjJGanBGN0Y5RjtGPUY/RkFGXW9GZnFGLw==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjZzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtbkdGJDYkUSIyRicvRjZRJ25vcm1hbEYnLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSkmQXNzaWduO0YnRjwvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkcvJSlzdHJldGNoeUdGRy8lKnN5bW1ldHJpY0dGRy8lKGxhcmdlb3BHRkcvJS5tb3ZhYmxlbGltaXRzR0ZHLyUnYWNjZW50R0ZHLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVi1GOTYkUSIxRidGPC1GQjYtUSgmbWludXM7RidGPEZFRkhGSkZMRk5GUEZSL0ZVUSwwLjIyMjIyMjJlbUYnL0ZYRmpuLUkmbWZyYWNHRiQ2KC1GIzYmLUYvNiVRI3oxRidGMkY1LUZCNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y8RkVGSEZKRkxGTkZQRlIvRlVRJjAuMGVtRicvRlhGaG8tRi82JVEjejJGJ0YyRjVGPC1GIzYmRjhGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZfb0ZmbkZZRjxGPEY8LyUubGluZXRoaWNrbmVzc0dGZW4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaHAvJSliZXZlbGxlZEdGR0Zmbi1GXW82KEZqby1GIzYoRjhGZG9GYW9GZG8tRmBwNiQtRiM2Jy1GQjYtUSomdW1pbnVzMDtGJ0Y8RkVGSEZKRkxGTkZQRlJGaW5GW29GWS1GQjYtUScmcGx1cztGJ0Y8RkVGSEZKRkxGTkZQRlJGaW5GW28tRl1vNihGam9GYW9GZHBGZnBGaXBGW3FGPEY8RjxGZHBGZnBGaXBGW3FGPA==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkjZzFHRig2IyIiIywoIiIiRjIqKiNGMkYwRjJJI3oxR0YoRjJJI3oyR0YoRjIsJiomRjVGMkY2RjJGMkYyISIiRjlGOSoqRjRGMkY1RjlGNkYyLCZGMkY5KiZGNUY5RjZGMkYyRjlGOTcjRjE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L232" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">And the propagator, denoted here HV, now with V0=\134mathcal{V}(Z)</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L98" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEmSGVzc1ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUShIZXNzaWFuRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEjVjBGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GUzYmLUYjNiYtRiw2JVEjWjFGJ0YvRjJGWi1GLDYlUSNaMkYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5LUY2Ni1RIjtGJ0Y5RjtGZ25GQEZCRkRGRkZIRmhuRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUSNIVkYnRi9GMkY1LUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZqcC1JJW1zdXBHRiQ2JUYrLUYjNiZGZnAtSSNtbkdGJDYkUSIxRidGOUYvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEmSGVzc1ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUShIZXNzaWFuRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEjVjBGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GUzYmLUYjNiYtRiw2JVEjWjFGJ0YvRjJGWi1GLDYlUSNaMkYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5LUY2Ni1RIjtGJ0Y5RjtGZ25GQEZCRkRGRkZIRmhuRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUSNIVkYnRi9GMkY1LUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZqcC1JJW1zdXBHRiQ2JUYrLUYjNiZGZnAtSSNtbkdGJDYkUSIxRidGOUYvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZIZXNzVkdGKFgsJSFHRihGKFtnbCEiJSEhISMlIiMiIy1JJW1yb3dHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYpLUYxNiUtSSNtbkdGMjYjUSIyRigtSSNtb0dGMjYjUTEmSW52aXNpYmxlVGltZXM7RigtSSNtaUdGMjYjUSNwcEYoLUY9NiNRJyZwbHVzO0YoLUY5NiNRIjFGKEZELUkmbWZyYWNHRjI2JC1JJW1zdXBHRjI2JC1GPTYjUS8mRXhwb25lbnRpYWxFO0YoLUYxNiUtRkE2I1EjWjFGKEZELUZBNiNRI1oyRigtRjE2JUZHLUY9NiNRKCZtaW51cztGKEZNRkQtRks2JC1GTjYkRlAtRjE2Ji1GPTYjUSomdW1pbnVzMDtGKEZVRkRGWC1GMTYlRkdGZ25GXG8tRjE2JUZKRmduRmpuRmVvLUYxNidGSkZERmpuRmduLUZLNiQtRjE2JS1GOTYjUSIzRihGPC1GTjYkRlBGWC1GMTYlRkdGZ25GYHA3Iy1JJ01hdHJpeEdGJTYjL0kkJWlkR0YoIjUnKmZ2Szt6PU8qbyQ=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L233" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">Now we compute \134widetilde{S}_{1}^{\134mathbf{e}} appearing in eq. (86), denoted here S1</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L100" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L235" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEjUzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYmLUYsNiVRI1NyRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYmLUYsNiVRInJGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5RltvLUYsNiVRJXNpemVGJ0YvRjJGOUY5LUY2Ni1RIjtGJ0Y5RjtGXm9GQEZCRkRGRkZIRl9vRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZfby9GTkZgby8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEjUzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYmLUYsNiVRI1NyRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYmLUYsNiVRInJGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5RltvLUYsNiVRJXNpemVGJ0YvRjJGOUY5LUY2Ni1RIjtGJ0Y5RjtGXm9GQEZCRkRGRkZIRl9vRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZfby9GTkZgby8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNTMUdGKCwkKiwjIiIiIiNLRjEsNiomLCoqJiwmKiYiIz9GMUkjcHBHRihGMSEiIiIiJkYxRjEpSSN6MkdGKCIiI0YxRjEqJiwmRjhGOyIiJUY7RjFGPkYxRjEqJkY/RjFGOkYxRjtGMUY7RjEpSSN6MUdGKCIiJ0YxRjEqJiwsKiYsJkY4RjEiIilGO0YxKUY+IiIkRjFGMSomLCYqJiIjY0YxRjpGMUYxRjlGO0YxRj1GMUYxKiYsJiomIiMjKkYxRjpGMUYxIiM7RjFGMUY+RjFGMSomIiNDRjFGOkYxRjEiIzdGMUYxKUZFRjxGMUYxKiYsLiomLCYqJkZGRjFGOkYxRjtGTUYxRjEpRj5GQkYxRjEqJiwmRldGO0ZZRjFGMUZMRjFGMSomLCYqJiIkPyJGMUY6RjFGOyIjRkYxRjFGPUYxRjEqJiwmKiYiJEsiRjFGOkYxRjtGRkY7RjFGPkYxRjEqJiIjc0YxRjpGMUY7IiNPRjtGMSlGRUZCRjFGMSomLCwqJiwmKiYiI1NGMUY6RjFGMSIjOUY7RjFGTEYxRjEqJiwmKiYiIykpRjFGOkYxRjFGOUY7RjFGPUYxRjEqJiwmKiYiJE8iRjFGOkYxRjFGP0Y7RjFGPkYxRjFGZm9GMUZob0YxRjEpRkVGTUYxRjEqJiwuKiYsJkZDRjtGMUYxRjFGam5GMUYxKiYsJiomRktGMUY6RjFGO0ZCRjFGMUZMRjFGMSomLCYqJiIja0YxRjpGMUY7IiM6RjFGMUY9RjFGMSomLCYqJiIjb0YxRjpGMUY7RkJGO0YxRj5GMUYxKiZGMkYxRjpGMUY7RlZGO0YxKUZFRj9GMUYxKipGQkYxRj5GMSwqKiYsJkY6RjEjRjFGP0Y7RjFGPUYxRjEqJiwmKiZGQkYxRjpGMUYxRj9GO0YxRj5GMUYxKiYiIihGMUY6RjFGMSNGPEY/RjFGMUZFRjFGMSomLCZGY3JGO0YxRjFGMUY9RjFGMSomLCZGY3JGO0Y/RjtGMUY+RjFGMUZDRjFGMUYxRjEsJkZFRjFGMUY7RjspLCwqJiwoKiYsJkY6RjEjRjFGQkY7RjFGPkYxRjEqJkZgckYxRjpGMUYxRmJzRjFGMUZbckYxRjEqJiwqKiYsJkZjc0Y7RmJzRjFGMUY9RjFGMSomLCZGOkY7RmByRjFGMUY+RjFGMSomI0ZNRj9GMUY6RjFGOyNGTUZCRjtGMUZFRjFGMUZgc0YxRmNzRjFGYnNGMUY/RjssJkZFRjFGMUYxRjtGMTcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L234" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">And we also compute \134mathbf{e}_{i}\134Pi_{i,j}\134mathbf{e}_{j},</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L236" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KEYrLUY2NiQtRiM2KC1GLDYlUSVldmFsRidGL0YyLUY2NiQtRiM2KC1GLDYlUSNIVkYnRi9GMi1GNjYmLUYjNiYtSSNtbkdGJDYkUSIxRicvRjNRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRlAvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGWC8lKnN5bW1ldHJpY0dGWC8lKGxhcmdlb3BHRlgvJS5tb3ZhYmxlbGltaXRzR0ZYLyUnYWNjZW50R0ZYLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRidGTEZQRlAvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGUi1GNjYmLUYjNiwtRiw2JVEjWjFGJ0YvRjItRlM2LVEiPUYnRlBGVi9GWkZYRmVuRmduRmluRltvRl1vL0Zgb1EsMC4yNzc3Nzc4ZW1GJy9GY29GZ3AtRiw2JVEjbG5GJy9GMEZYRlAtRjY2JC1GIzYkLUYsNiVRI3oxRidGL0YyRlBGUEZSLUYsNiVRI1oyRidGL0YyRmJwRmlwLUY2NiQtRiM2JC1GLDYlUSN6MkYnRi9GMkZQRlBGUEZQL0Zmb1EifGZyRicvRmlvUSJ8aHJGJy8lK2V4ZWN1dGFibGVHRlhGUEZQRlItRiw2JVEpc3ltYm9saWNGJ0YvRjJGYnJGUEZQRlItRiw2JVElc2l6ZUYnRi9GMkZickZQRlAtRlM2LVEiO0YnRlBGVkZZRmVuRmduRmluRltvRl1vRl9vRmhwLUZTNi1RIn5GJ0ZQRlZGZXBGZW5GZ25GaW5GW29GXW9GX28vRmNvRmFvRmJyRlA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KEYrLUY2NiQtRiM2KC1GLDYlUSVldmFsRidGL0YyLUY2NiQtRiM2KC1GLDYlUSNIVkYnRi9GMi1GNjYmLUYjNiYtSSNtbkdGJDYkUSIxRicvRjNRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRlAvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGWC8lKnN5bW1ldHJpY0dGWC8lKGxhcmdlb3BHRlgvJS5tb3ZhYmxlbGltaXRzR0ZYLyUnYWNjZW50R0ZYLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRidGTEZQRlAvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGUi1GNjYmLUYjNiwtRiw2JVEjWjFGJ0YvRjItRlM2LVEiPUYnRlBGVi9GWkZYRmVuRmduRmluRltvRl1vL0Zgb1EsMC4yNzc3Nzc4ZW1GJy9GY29GZ3AtRiw2JVEjbG5GJy9GMEZYRlAtRjY2JC1GIzYkLUYsNiVRI3oxRidGL0YyRlBGUEZSLUYsNiVRI1oyRidGL0YyRmJwRmlwLUY2NiQtRiM2JC1GLDYlUSN6MkYnRi9GMkZQRlBGUEZQL0Zmb1EifGZyRicvRmlvUSJ8aHJGJy8lK2V4ZWN1dGFibGVHRlhGUEZQRlItRiw2JVEpc3ltYm9saWNGJ0YvRjJGYnJGUEZQRlItRiw2JVElc2l6ZUYnRi9GMkZickZQRlAtRlM2LVEiO0YnRlBGVkZZRmVuRmduRmluRltvRl1vRl9vRmhwLUZTNi1RIn5GJ0ZQRlZGZXBGZW5GZ25GaW5GW29GXW9GX28vRmNvRmFvRmJyRlA=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJW1yb3dHRiQ2Ki1GLDYmLUkobWZlbmNlZEdGJDYkLUYsNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj4vJSlzdHJldGNoeUdGPi8lKnN5bW1ldHJpY0dGPi8lKGxhcmdlb3BHRj4vJS5tb3ZhYmxlbGltaXRzR0Y+LyUnYWNjZW50R0Y+LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGTS1GLDYmLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGPEY/RkFGQ0ZFRkdGSS9GTFEmMC4wZW1GJy9GT0ZaLUkjbWlHRiQ2JVEjejJGJy8lJ2l0YWxpY0dRJXRydWVGJy9GOlEnaXRhbGljRidGOS1GNjYtUSgmbWludXM7RidGOUY8Rj9GQUZDRkVGR0ZJRktGTi1GUzYkUSIxRidGOUY5RjlGVi1JJW1zdXBHRiQ2JS1GZ242JVEjejFGJ0ZqbkZdb0ZSLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni1RJyZwbHVzO0YnRjlGPEY/RkFGQ0ZFRkdGSUZLRk4tRiw2Ji1GMTYkLUYsNigtRmZvNiVGZm5GUkZbcEZecEZQRl5wLUZTNiRRIjNGJ0Y5RjlGOUZWRmhvRjlGX29GUEZfb0Zib0Y5LUYsNiwtRiw2Ji1GMTYkLUYsNigtRiw2Ji1GMTYkLUYsNiYtRiw2Ji1GUzYkUSI0RidGOUZWLUZnbjYlUSNwcEYnRmpuRl1vRjlGX29GYm9GOUY5RlZGZm5GOUZecC1GLDYmRlJGVkZfckY5Rl5wRmJvRjlGOUZWRmVvRjlGXnAtRiw2Ji1GMTYkLUYsNiotRiw2Ji1GMTYkLUYsNidGNUZickZecEZib0Y5RjlGVkZncEY5Rl5wLUYsNiYtRjE2JC1GLDYnRjVGanFGXnBGUkY5RjlGVkZmbkY5Rl9vLUYsNiYtRlM2JFEiNkYnRjlGVkZfckY5Rl9vRmlwRjlGOUZWRmhvRjlGXnBGZHFGXnBGYnJGXnBGYm9GOS8lLmxpbmV0aGlja25lc3NHRmRvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl90LyUpYmV2ZWxsZWRHRj4=">KiYsKiomLCYqJiIiIyIiIkkjejJHNiJGKCEiIkYoRitGKClJI3oxR0YqRidGKEYoKiYsKCokKUYpRidGKEYoRiZGKCIiJEYoRihGLUYoRihGJkYrRihGK0YoLCwqJiwoKiYsJiomIiIlRihJI3BwR0YqRihGKEYoRitGKEYpRihGKComRidGKEY6RihGKEYoRihGKEYsRihGKComLCoqJiwmRjtGK0YoRihGKEYxRihGKComLCZGOEYrRidGKEYoRilGKEYoKiYiIidGKEY6RihGK0YyRitGKEYtRihGKEY2RihGO0YoRihGKEYr</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L237" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">This coincides with eq. (87), as expected. Next we evaluate <Font encoding="UTF-8">mathbf{e}_{i}\134Pi_{i,j}\134mathbf{e}_{j} in the solution identification of Theorem 6.2: z1=y^2 and z2=(x1^-2+y^2)/(y^2x1^-2+1) where we furthermore use x1^2=-y(y+1)/(1-y), as we explained in eq. (92)</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L215" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElZVBQZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElZXZhbEYnRi9GMi1GUzYkLUYjNilGVy1GUzYkLUYjNihGTy1GUzYkLUYjNihGTy1GUzYkLUYjNihGVy1GUzYkLUYjNigtRiw2JVEjSFZGJ0YvRjItRlM2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZfcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3AtRlM2Ji1GIzYsLUYsNiVRI1oxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI2xuRicvRjBGPUY5LUZTNiQtRiM2JC1GLDYlUSN6MUYnRi9GMkY5RjlGY3AtRiw2JVEjWjJGJ0YvRjJGaHFGW3ItRlM2JC1GIzYkLUYsNiVRI3oyRidGL0YyRjlGOUY5RjkvRlxxUSJ8ZnJGJy9GX3FRInxockYnLyUrZXhlY3V0YWJsZUdGPUY5RjlGY3AtRiw2JVEpc3ltYm9saWNGJ0YvRjJGZHNGOUY5RmNwLUYsNiVRJXNpemVGJ0YvRjJGZHNGOUY5RmNwLUZTNiYtRiM2KkZjckZocS1JJW1zdXBHRiQ2JS1GLDYlUSJ5RidGL0YyLUYjNiQtRmBwNiRRIjJGJ0Y5RjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmNwRl1zRmhxLUkmbWZyYWNHRiQ2KC1GUzYkLUYjNiYtRmF0NiUtRiw2JVEieEYnRi9GMkZmdEZbdS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl52RmB0RjlGOS1GIzYoRmV1LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZncC9GTkZocEZgdEZqdUZfcEY5LyUubGluZXRoaWNrbmVzc0dGYnAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGanYvJSliZXZlbGxlZEdGPUY5RjlGYHNGYnNGZHNGOUY5RmNwLUYjNiUtRiw2I1EhRictRlM2Ji1GIzYnRmd1RmhxLUYsNiVRJXNxcnRGJ0ZeckY5LUZTNiQtRiM2JC1GX3U2KC1GUzYkLUYjNiZGY3QtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZddkZfdkZfcEY5RjktRiM2JkZgdEZqdUZjdEY5RmZ2Rmh2Rlt3Rl13RjlGOUY5RjlGW3FGXnFGOUZhd0Zkc0Y5RjlGZHNGOUY5LUY2Ni1RIjtGJ0Y5RjtGZnBGQEZCRkRGRkZIRmdwRk1GZHNGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElZVBQZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElZXZhbEYnRi9GMi1GUzYkLUYjNilGVy1GUzYkLUYjNihGTy1GUzYkLUYjNihGTy1GUzYkLUYjNihGVy1GUzYkLUYjNigtRiw2JVEjSFZGJ0YvRjItRlM2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZfcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3AtRlM2Ji1GIzYsLUYsNiVRI1oxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI2xuRicvRjBGPUY5LUZTNiQtRiM2JC1GLDYlUSN6MUYnRi9GMkY5RjlGY3AtRiw2JVEjWjJGJ0YvRjJGaHFGW3ItRlM2JC1GIzYkLUYsNiVRI3oyRidGL0YyRjlGOUY5RjkvRlxxUSJ8ZnJGJy9GX3FRInxockYnLyUrZXhlY3V0YWJsZUdGPUY5RjlGY3AtRiw2JVEpc3ltYm9saWNGJ0YvRjJGZHNGOUY5RmNwLUYsNiVRJXNpemVGJ0YvRjJGZHNGOUY5RmNwLUZTNiYtRiM2KkZjckZocS1JJW1zdXBHRiQ2JS1GLDYlUSJ5RidGL0YyLUYjNiQtRmBwNiRRIjJGJ0Y5RjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmNwRl1zRmhxLUkmbWZyYWNHRiQ2KC1GUzYkLUYjNiYtRmF0NiUtRiw2JVEieEYnRi9GMkZmdEZbdS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl52RmB0RjlGOS1GIzYoRmV1LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZncC9GTkZocEZgdEZqdUZfcEY5LyUubGluZXRoaWNrbmVzc0dGYnAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGanYvJSliZXZlbGxlZEdGPUY5RjlGYHNGYnNGZHNGOUY5RmNwLUYjNiUtRiw2I1EhRictRlM2Ji1GIzYnRmd1RmhxLUYsNiVRJXNxcnRGJ0ZeckY5LUZTNiQtRiM2JC1GX3U2KC1GUzYkLUYjNiZGY3QtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZddkZfdkZfcEY5RjktRiM2JkZgdEZqdUZjdEY5RmZ2Rmh2Rlt3Rl13RjlGOUY5RjlGW3FGXnFGOUZhd0Zkc0Y5RjlGZHNGOUY5LUY2Ni1RIjtGJ0Y5RjtGZnBGQEZCRkRGRkZIRmdwRk1GZHNGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElZVBQZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSZtZnJhY0dGJDYoLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlgtRiM2Ji1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXm8tSSVtc3VwR0YkNiUtRiw2JVEieUYnRi9GMkZmbi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGV0ZZRmZuRjktRiM2Ki1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2Ji1GZ242JFEiNEYnRjlGam4tRiw2JVEjcHBGJ0YvRjJGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRldGWS1GZ242JFEiMUYnRjlGOUY5RmpuRmBvRjlGaW8tRiM2JkZmbkZqbkZjb0Y5Rl1xRmVwRmlvRmBxRjkvJS5saW5ldGhpY2tuZXNzR0ZicS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZpcS8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVlUFBlR0YoKiYsJiomIiIjIiIiKUkieUdGKEYxRjIhIiJGMUYyRjIsKiomLCYqJiIiJUYySSNwcEdGKEYyRjJGMkY1RjJGM0YyRjIqJkYxRjJGNEYyRjJGOUY1RjJGMkY1NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L238" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Now we compare with <Font encoding="UTF-8">\134mathbf{v}_{i}\134Pi_{i,j} \134mathbf{v}_{j} and they are equal, as expected</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L218" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSVldmFsRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSV2UFB2RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GNjYmLUYjNiwtRiw2JVEicEYnRi9GMi1GRTYtUSI9RidGSEZKL0ZORkxGT0ZRRlNGVUZXL0ZaUSwwLjI3Nzc3NzhlbUYnL0ZnbkZlby1JI21uR0YkNiRRIjFGJ0ZIRkQtRiw2JVEicUYnRi9GMkZgby1GRTYtUSomdW1pbnVzMDtGJ0ZIRkpGY29GT0ZRRlNGVUZXL0ZaUSwwLjIyMjIyMjJlbUYnL0ZnbkZicC1GLDYlUSNwcEYnRi9GMi8lK2V4ZWN1dGFibGVHRkxGSEZILyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZncEZIRkgtRkU2LVEoJm1pbnVzO0YnRkhGSkZjb0ZPRlFGU0ZVRldGYXBGY3AtRiw2JVElZVBQZUYnRi9GMkZncEZIRkgtRkU2LVEiO0YnRkhGSkZNRk9GUUZTRlVGV0ZZRmZvRistRjY2JC1GIzYnRjotRjY2JC1GIzYmRkFGRC1GNjYmLUYjNitGXW9GYG9GXnBGZ29GREZbcEZgb0ZkcEZIRkhGaXBGXHFGSEZIRl9xRmJxRkhGSEZlcUZncEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSVldmFsRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSV2UFB2RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GNjYmLUYjNiwtRiw2JVEicEYnRi9GMi1GRTYtUSI9RidGSEZKL0ZORkxGT0ZRRlNGVUZXL0ZaUSwwLjI3Nzc3NzhlbUYnL0ZnbkZlby1JI21uR0YkNiRRIjFGJ0ZIRkQtRiw2JVEicUYnRi9GMkZgby1GRTYtUSomdW1pbnVzMDtGJ0ZIRkpGY29GT0ZRRlNGVUZXL0ZaUSwwLjIyMjIyMjJlbUYnL0ZnbkZicC1GLDYlUSNwcEYnRi9GMi8lK2V4ZWN1dGFibGVHRkxGSEZILyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZncEZIRkgtRkU2LVEoJm1pbnVzO0YnRkhGSkZjb0ZPRlFGU0ZVRldGYXBGY3AtRiw2JVElZVBQZUYnRi9GMkZncEZIRkgtRkU2LVEiO0YnRkhGSkZNRk9GUUZTRlVGV0ZZRmZvRistRjY2JC1GIzYnRjotRjY2JC1GIzYmRkFGRC1GNjYmLUYjNitGXW9GYG9GXnBGZ29GREZbcEZgb0ZkcEZIRkhGaXBGXHFGSEZIRl9xRmJxRkhGSEZlcUZncEZI</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L239" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Now we compare <Font encoding="UTF-8">\134widetilde{S}_{1}^{\134mathbf{e}} with  \134widetilde{S}_{1}^{\134mathbf{v}}(u), concluding the checking of eq. (95)</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L217" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmUzFhdXhGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYoRk8tRlM2JC1GIzYoRlctRlM2JC1GIzYqLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y5LUYjNiUtRmRvNiRRIjJGJ0Y5Ri9GMi8lLmxpbmV0aGlja25lc3NHRmZvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmBwLyUpYmV2ZWxsZWRHRj0tRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpcC1GLDYlUSNTMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiUtRiw2I1EhRictRlM2Ji1GIzYqLUYsNiVRI3oxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUklbXN1cEdGJDYlLUYsNiVRInlGJ0YvRjItRiM2JEZpb0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZecS1GLDYlUSN6MkYnRi9GMkZici1GYW82KC1GUzYkLUYjNiYtRmZyNiUtRiw2JVEieEYnRi9GMkZbc0Zdc0ZlcEZlckY5RjktRiM2KEZpcy1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGYnEvRk5GY3FGZXJGZXBGY29GOUZccEZecEZhcEZjcEY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRjlGaHEvJStleGVjdXRhYmxlR0Y9RjlGOUZecS1GLDYlUSlzeW1ib2xpY0YnRi9GMkZqdEY5RjlGXnEtRlM2Ji1GIzYnRlt0RmJyLUYjNiUtRiw2JVElc3FydEYnL0YwRj1GOS1GUzYkLUYjNiQtRmFvNigtRlM2JC1GIzYmRmhyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGaHBGanBGY29GOUY5LUYjNiZGZXJGZXBGaHJGOUZccEZecEZhcEZjcEY5RjlGOUZocUY5RjkvRmV0USJbRicvRmh0USJdRidGanRGOUY5Rl5xRlx1Rmp0RjlGOS1GNjYtUSI7RidGOUY7RmFxRkBGQkZERkZGSEZicUZNRmp0Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmUzFhdXhGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYoRk8tRlM2JC1GIzYoRlctRlM2JC1GIzYqLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y5LUYjNiUtRmRvNiRRIjJGJ0Y5Ri9GMi8lLmxpbmV0aGlja25lc3NHRmZvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmBwLyUpYmV2ZWxsZWRHRj0tRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpcC1GLDYlUSNTMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiUtRiw2I1EhRictRlM2Ji1GIzYqLUYsNiVRI3oxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUklbXN1cEdGJDYlLUYsNiVRInlGJ0YvRjItRiM2JEZpb0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZecS1GLDYlUSN6MkYnRi9GMkZici1GYW82KC1GUzYkLUYjNiYtRmZyNiUtRiw2JVEieEYnRi9GMkZbc0Zdc0ZlcEZlckY5RjktRiM2KEZpcy1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGYnEvRk5GY3FGZXJGZXBGY29GOUZccEZecEZhcEZjcEY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRjlGaHEvJStleGVjdXRhYmxlR0Y9RjlGOUZecS1GLDYlUSlzeW1ib2xpY0YnRi9GMkZqdEY5RjlGXnEtRlM2Ji1GIzYnRlt0RmJyLUYjNiUtRiw2JVElc3FydEYnL0YwRj1GOS1GUzYkLUYjNiQtRmFvNigtRlM2JC1GIzYmRmhyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGaHBGanBGY29GOUY5LUYjNiZGZXJGZXBGaHJGOUZccEZecEZhcEZjcEY5RjlGOUZocUY5RjkvRmV0USJbRicvRmh0USJdRidGanRGOUY5Rl5xRlx1Rmp0RjlGOS1GNjYtUSI7RidGOUY7RmFxRkBGQkZERkZGSEZicUZNRmp0Rjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmUzFhdXhGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkmbWZyYWNHRiQ2KC1GIzYwLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2KC1GIzYmLUkjbW5HRiQ2JFEiOEYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZfby1JJW1zdXBHRiQ2JS1GLDYlUSNwcEYnRi9GMi1GaG42JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZhcC1GIzYmLUZobjYkUSMxNEYnRjlGW29GZG9GOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGYHBGYnAtRmhuNiRRIjNGJ0Y5RjlGOUZbby1GYm82JS1GLDYlUSJ5RidGL0YyLUZobjYkUSI2RidGOUZqb0Y5RmhwLUYjNiYtRlc2JC1GIzYmLUYjNiZGZ25GW29GZG9GOUZdcEZnbkY5RjlGW28tRmJvNiVGYHEtRmhuNiRRIjVGJ0Y5RmpvRjlGaHAtRiM2Ji1GVzYkLUYjNiktRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmBwRmJwRmVuRmhwLUYjNiYtRmhuNiRRIzE4RidGOUZbb0Zkb0Y5Rl1wRmdvRjlGOUZbby1GYm82JUZgcS1GaG42JFEiNEYnRjlGam9GOUZocC1GIzYmLUZXNiQtRiM2KUZpckZlbkZdcC1GIzYmRmdvRltvRmRvRjlGaHBGW3FGOUY5RltvLUZibzYlRmBxRmdvRmpvRjlGXXAtRiM2KEZnbkZbb0Zkb0Zbb0ZgcUY5RmhwRmVuRl1wRlx0RjktRiM2Ji1GVzYkLUYjNiZGXnRGaHAtRmhuNiRRIjFGJ0Y5RjlGOUZbby1GYm82JS1GVzYkLUYjNiwtRiM2KEZjc0Zbb0Zkb0Zbb0ZedEY5Rl1wRl50Rl1wLUYjNiZGY3NGW29GZG9GOUZocC1GIzYmRmdvRltvRmBxRjlGaHBGaHRGOUY5RmdvRmpvRjkvJS5saW5ldGhpY2tuZXNzR0ZqdC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zbdi8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZTMWF1eEdGKCooLDAqJiwoKiYiIikiIiIpSSNwcEdGKCIiI0Y0RjQqJiIjOUY0RjZGNCEiIiIiJEY0RjQpSSJ5R0YoIiInRjRGNComLCYqJkYzRjRGNkY0RjRGM0Y6RjQpRj0iIiZGNEY0KiYsKEYyRjoqJiIjPUY0RjZGNEY0RjdGOkY0KUY9IiIlRjRGNComLChGMkY6KiZGN0Y0RjZGNEY6RjtGNEY0KUY9RjdGNEY0KihGM0Y0RjZGNEY9RjRGOkYyRjRGTEY6RjQsJiokRk1GNEY0RjRGNEY6KSwsKihGSUY0RjZGNEZNRjRGNEZQRjoqJkZJRjRGNkY0RjoqJkY3RjRGPUY0RjRGNEY0RjdGOjcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L157" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZTMWF1eEYnRi9GMi1JI21vR0YkNi1RKCZtaW51cztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGVC1GLDYlUSVldmFsRidGL0YyLUY2NiQtRiM2Jy1GLDYlUS1hU3RpbGRlMXBwb3NGJ0YvRjItRj42LVEiLEYnRkFGQy9GR0YxRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVlEsMC4zMzMzMzMzZW1GJy1GNjYmLUYjNigtRiw2JVEicUYnRi9GMi1GPjYtUSI9RidGQUZDRkZGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRl5wLUY+Ni1RKiZ1bWludXMwO0YnRkFGQ0ZGRkhGSkZMRk5GUEZSRlUtRiw2JVEjcHBGJ0YvRjIvJStleGVjdXRhYmxlR0ZFRkFGQS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGZnBGQUZBRmZwRkFGQS1GPjYtUSI7RidGQUZDRl5vRkhGSkZMRk5GUEZfb0ZfcEYrLUY2NiQtRiM2J0Y6Rj1GVy1GNjYkLUYjNiYtRiw2JVEtYVN0aWxkZTFwbmVnRidGL0YyRltvLUY2NiYtRiM2JkZnb0Zqb0ZjcEZBRkFGaHBGW3FGQUZBRkFGQUZecUZmcEZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZTMWF1eEYnRi9GMi1JI21vR0YkNi1RKCZtaW51cztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGVC1GLDYlUSVldmFsRidGL0YyLUY2NiQtRiM2Jy1GLDYlUS1hU3RpbGRlMXBwb3NGJ0YvRjItRj42LVEiLEYnRkFGQy9GR0YxRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVlEsMC4zMzMzMzMzZW1GJy1GNjYmLUYjNigtRiw2JVEicUYnRi9GMi1GPjYtUSI9RidGQUZDRkZGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRl5wLUY+Ni1RKiZ1bWludXMwO0YnRkFGQ0ZGRkhGSkZMRk5GUEZSRlUtRiw2JVEjcHBGJ0YvRjIvJStleGVjdXRhYmxlR0ZFRkFGQS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGZnBGQUZBRmZwRkFGQS1GPjYtUSI7RidGQUZDRl5vRkhGSkZMRk5GUEZfb0ZfcEYrLUY2NiQtRiM2J0Y6Rj1GVy1GNjYkLUYjNiYtRiw2JVEtYVN0aWxkZTFwbmVnRidGL0YyRltvLUY2NiYtRiM2JkZnb0Zqb0ZjcEZBRkFGaHBGW3FGQUZBRkFGQUZecUZmcEZB</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L240" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">This conludes the check of eq. (94) in Theorem 6.2</Text-field>
</Input>
</Group>
</Worksheet>
